The tidal stream generated by the globular cluster NGC 3201

We detect a tidal stream generated by the globular cluster NGC 3201 extending over ~140 degrees on the sky, using the Gaia DR2 data, with the maximum likelihood method we presented previously to study the M68 tidal stream. Most of the detected stream is the trailing one, which stretches in the southern Galactic hemisphere and passes within a close distance of 3.2 kpc from the Sun, therefore making the stream highly favorable for discovering relatively bright member stars, while the leading arm is further from us and behind a disk foreground that is harder to separate from. The cluster has just crossed the Galactic disk and is now in the northern Galactic hemisphere, moderately obscured by dust, and the part of the trailing tail closest to the cluster is highly obscured behind the plane. We obtain a best-fit model of the stream which is consistent with the measured proper motion, radial velocity and distance to NGC 3201, and show it to be the same as the previously detected Gj\"oll stream by Ibata et al. We identify ~200 stars with the highest likelihood of being stream members using only their Gaia kinematic data. Most of these stars (170) are photometrically consistent with being members of NGC 3201 when they are compared to the cluster H-R diagram, only once a correction for dust absorption and reddening by the Galaxy is applied. The remaining stars are consistent with being random foreground objects according to simulated data sets. We list these 170 highly likely stream member stars, which will be of strong interest to model the gravitational potential of the Milky Way and to be followed up spectroscopically for accurate radial velocities.

==> plot/Palette/cubehelix-master/cubehelix.py <==
# -*- coding: utf-8 -*-
from matplotlib.colors import LinearSegmentedColormap as LSC
from math import pi
import numpy as np


def cmap(start=0.5, rot=-1.5, gamma=1.0, reverse=False, nlev=256.,
         minSat=1.2, maxSat=1.2, minLight=0., maxLight=1.,
         **kwargs):
    """
    A full implementation of Dave Green's "cubehelix" for Matplotlib.
    Based on the FORTRAN 77 code provided in
    D.A. Green, 2011, BASI, 39, 289.

    http://adsabs.harvard.edu/abs/2011arXiv1108.5083G

    User can adjust all parameters of the cubehelix algorithm.
    This enables much greater flexibility in choosing color maps, while
    always ensuring the color map scales in intensity from black
    to white. A few simple examples:

    Default color map settings produce the standard "cubehelix".

    Create color map in only blues by setting rot=0 and start=0.

    Create reverse (white to black) backwards through the rainbow once
    by setting rot=1 and reverse=True.

    Parameters
    ----------
    start : scalar, optional
        Sets the starting position in the color space. 0=blue, 1=red,
        2=green. Defaults to 0.5.
    rot : scalar, optional
        The number of rotations through the rainbow. Can be positive
        or negative, indicating direction of rainbow. Negative values
        correspond to Blue->Red direction. Defaults to -1.5
    gamma : scalar, optional
        The gamma correction for intensity. Defaults to 1.0
    reverse : boolean, optional
        Set to True to reverse the color map. Will go from black to
        white. Good for density plots where shade~density. Defaults to False
    nlev : scalar, optional
        Defines the number of discrete levels to render colors at.
        Defaults to 256.
    sat : scalar, optional
        The saturation intensity factor. Defaults to 1.2
        NOTE: this was formerly known as "hue" parameter
    minSat : scalar, optional
        Sets the minimum-level saturation. Defaults to 1.2
    maxSat : scalar, optional
        Sets the maximum-level saturation. Defaults to 1.2
    startHue : scalar, optional
        Sets the starting color, ranging from [0, 360], as in
        D3 version by @mbostock
        NOTE: overrides values in start parameter
    endHue : scalar, optional
        Sets the ending color, ranging from [0, 360], as in
        D3 version by @mbostock
        NOTE: overrides values in rot parameter
    minLight : scalar, optional
        Sets the minimum lightness value. Defaults to 0.
    maxLight : scalar, optional
        Sets the maximum lightness value. Defaults to 1.

    Returns
    -------
    matplotlib.colors.LinearSegmentedColormap object

    Example
    -------
    >>> import cubehelix
    >>> import matplotlib.pyplot as plt
    >>> import numpy as np
    >>> x = np.random.randn(1000)
    >>> y = np.random.randn(1000)
    >>> cx = cubehelix.cmap(start=0., rot=-0.5)
    >>> plt.hexbin(x, y, gridsize=50, cmap=cx)

    Revisions
    ---------
    2014-04 (@jradavenport) Ported from IDL version
    2014-04 (@jradavenport) Added kwargs to enable similar to D3 version,
                            changed name of "hue" parameter to "sat"
    """

# override start and rot if startHue and endHue are set
    if kwargs is not None:
        if 'startHue' in kwargs:
            start = (kwargs.get('startHue') / 360. - 1.) * 3.
        if 'endHue' in kwargs:
            rot = kwargs.get('endHue') / 360. - start / 3. - 1.
        if 'sat' in kwargs:
            minSat = kwargs.get('sat')
            maxSat = kwargs.get('sat')

# set up the parameters
    fract = np.linspace(minLight, maxLight, nlev)
    angle = 2.0 * pi * (start / 3.0 + rot * fract + 1.)
    fract = fract**gamma

    satar = np.linspace(minSat, maxSat, nlev)
    amp = satar * fract * (1. - fract) / 2.

# compute the RGB vectors according to main equations
    red = fract + amp * (-0.14861 * np.cos(angle) + 1.78277 * np.sin(angle))
    grn = fract + amp * (-0.29227 * np.cos(angle) - 0.90649 * np.sin(angle))
    blu = fract + amp * (1.97294 * np.cos(angle))

# find where RBB are outside the range [0,1], clip
    red[np.where((red > 1.))] = 1.
    grn[np.where((grn > 1.))] = 1.
    blu[np.where((blu > 1.))] = 1.

    red[np.where((red < 0.))] = 0.
    grn[np.where((grn < 0.))] = 0.
    blu[np.where((blu < 0.))] = 0.

# optional color reverse
    if reverse is True:
        red = red[::-1]
        blu = blu[::-1]
        grn = grn[::-1]

# put in to tuple & dictionary structures needed
    rr = []
    bb = []
    gg = []
    for k in range(0, int(nlev)):
        rr.append((float(k) / (nlev - 1.), red[k], red[k]))
        bb.append((float(k) / (nlev - 1.), blu[k], blu[k]))
        gg.append((float(k) / (nlev - 1.), grn[k], grn[k]))

    cdict = {'red': rr, 'blue': bb, 'green': gg}
    return LSC('cubehelix_map', cdict)


==> plot/Palette/cubehelix-master/cubehelix_rainbow_error.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:30e593775944896e9b1c0e9a26ef3d4e8ab6fee1ecf68f38c9bc832acf7056f2"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import numpy as np\n",
      "import matplotlib.pyplot as plt\n",
      "%matplotlib inline\n",
      "import cubehelix \n",
      "# set up some simple data to plot\n",
      "x = np.random.randn(10000)\n",
      "y = np.random.randn(10000)\n",
      "\n",
      "# so the cubehelix scheme works... but something is wacky above\n",
      "fig = plt.figure(figsize=(10, 3.5))\n",
      "fig.subplots_adjust(wspace=0.25, left=0.1, right=0.95, bottom=0.07, top=0.95)\n",
      "\n",
      "plt.subplot(121)\n",
      "cx1 = cubehelix.cmap(reverse=True)\n",
      "plt.hexbin(x,y,gridsize=50,cmap=cx1)\n",
      "plt.colorbar()\n",
      "\n",
      "plt.subplot(122)\n",
      "cx1 = cubehelix.cmap(start=0,rot=-0.5,reverse=True)\n",
      "plt.hexbin(x,y,gridsize=50,cmap=cx1)\n",
      "plt.colorbar()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 1,
       "text": [
        "<matplotlib.colorbar.Colorbar instance at 0x1062a75a8>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAnUAAAD/CAYAAACXQyDDAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nkvLx+gAAAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x105f0bd50>"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# image generated from script below, but run in standalone iPython shell\n",
      "from IPython.display import Image\n",
      "Image('/Users/james/python/cubehelix/rainbow.png',width=420,embed=True)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {
        "png": {
         "width": 420
        }
       },
       "output_type": "pyout",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAyAAAAJYCAYAAACadoJwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAIABJREFUeJzs3XuwZFV5P/zvs9befTnXmTkzXEd9YRQiBIqoyAtvya+M\nZUVKhEq8kBgv+Af+gyACVRolJFVR1PICWvyMha8VNaFSpfDyBvIWWkZR80ciVoKEGC9jiJCBGTIX\nZs45c87p7r3W8/6xdvfpPt29956Z7j6nz/l+qFHoXrPv3b2evfZ6HlFVBRERERER0QiY9d4AIiIi\nIiLaOhiAEBERERHRyDAAISIiIiKikWEAQkREREREI8MAhIiIiIiIRoYBCBERERERjQwDECIiIiIi\nGhkGIERERERENDIMQIiIiIiIaGQYgBARERER0cgwACEiIiIiopFhAEJERERERCPDAISIiIiIiEaG\nAQgREREREY0MAxAiIiIiIhoZBiBERERERDQyDECIiIiIiGhkGIAQEREREdHIMAAhIiIiIqKRYQBC\nREREREQjwwCEiIiIiIhGhgEIERERERGNDAMQIiIiIiIaGQYgREREREQ0MgxAiIiIiIhoZBiAEBER\nERHRyDAAISIiIiKikWEAQkREREREI8MAhIiIiIiIRoYBCBERERERjQwDECIiIiIiGhkGIERERERE\nNDIMQIiIiIiIaGQYgBARERER0cgwACEiIiIiopFhAEJERERERCPDAISIiIiIiEaGAQgREREREY0M\nAxAiIiIiIhoZBiBERERERDQyDECIiIiIiGhkGIAQEREREdHIMAAhIiIiIqKRYQBCREREREQjwwCE\niIiIiIhGhgEIERERERGNDAMQIiIiIiIaGQYgREREREQ0MgxAiIiIiIhoZBiAEBERERHRyDAAISIi\nIiKikWEAQkREREQn7Ac/+AGMMT3/PP744x1tf/7zn+NNb3oTpqenMTc3h/e85z04dOjQOm05rbdo\nvTeAiIiIiMbXBz/4QVx66aUdr+3Zs6f17/v27cOVV16J7du345Of/CQWFhbw2c9+Fk899RQef/xx\nxHE86k2mdcYAZIQ+8YlP4E//9E9x4YUX4qmnnlrvzSEiIiI6Za973evwB3/wB33fv+uuu7C8vIwn\nnngCu3fvBgC89rWvxRvf+EZ87Wtfww033DCqTaUNgo9gjci+fftw1113YXJyEiKy3ptDRERENBCq\nioWFBSRJ0vP9Bx98EFdffXUr+ACAN7zhDTjvvPPwzW9+c1SbSRsIA5ARuf3223HFFVfgNa95DVR1\nvTeHiIiIaCDe9773YXZ2FtVqFb/7u7+Lf/mXf2m999xzz+HgwYN4zWte0/X3Lr30UjzxxBOj3FTa\nIBiAjMCPfvQjPPjgg7jnnnugqhwBISIiorFXLpfxtre9DV/84hfx8MMP4+Mf/zieeuopvO51r8NP\nf/pTAMD+/fsBAGeeeWbX3z/zzDNx5MgRNBqNkW43rT/OARky5xxuuukm3HDDDbjwwgvXe3OIiIiI\nBuLyyy/H5Zdf3vrvq6++Gm9729tw8cUX40/+5E/w6KOPYnl5GUAIVtaqVCoAgOXlZU5E32IYgAzZ\nl7/8ZTz77LP4/ve/X6j9/v37W3cLiIiIaDyceeaZPe/yj8LevXuxsLAwtOVPT0/jFa94RaG2e/bs\nwTXXXIOHHnoIqopqtQoAqNVqXW1XVlYAoNWGtg4GIEN0+PBh3HnnnbjzzjsxNzeX237//v34v37r\nd/Bf8y+MYOuIiIhoUP7X//pf+Nu//duRByF79+7FeeedN/T1/OpXvyochLzkJS9BvV7H8ePHW8ej\n183V/fv3Y25ujqMfWxADkCG64447sHPnTtx0002F2u/fvx//Nf8C3vGKK3HaxLYhb93w/P3TP8bV\n51623psxUtznraHoPgsiiNjcdl4bAPwAtmw4eI63Bu7zqfufpaP45g9/iP379488AGmOfPzvT78Z\n552bf7PzRP3q6cO48cP/3wmNsDz99NOoVquYmprC1NQUdu3ahZ/85Cdd7R5//HFccsklg9xcGhMM\nQIZk7969+MpXvoJ77rkH+/bta72+srKCer2OZ555BjMzM9i+fXvX3338wC9RjUodr12861xcsmtP\nV9uNqBqVcPbUzvXejJHiPm8NxfdZAAgMIoj0zvWh6uFRH+j2Ddogz7HAQmCgcNANHHTxut4aTmWf\nf3rwP/FvB5/ueG05Wf/P8sv37MBvX3DawJfrpX/mzoMHD2LXrl0drz355JN4+OGH8eY3v7n12lvf\n+lZ8/etfx759+1qpeL/3ve9h7969uO222wa+zbTxMQAZkueeew7ee9x88824+eabu94/55xzcMst\nt+Dzn/9813tXn3vZlvsxINpcFIDCow5Rm46IhOx3qgpFAoVb300cGYGRGJImXRRYKHw6+sOU5DR+\nLtm1p+uG4HOLh3Dvkw+v0xatn+uuuw4TExO4/PLLcdppp+E//uM/cN9992Fqagqf+tSnWu0++tGP\n4lvf+hZe//rX44Mf/CAWFhbwmc98BhdffDHe9773reMe0HphADIkF110ER566KGOlLuqijvuuAOL\ni4v4whe+gD17xmNEg4hOXrjj7wC1EAgUvQt1bUYiMQy6H0UTGFgpw6uDguk3iQZB4eGHMLqYNWL5\n+7//+7j//vtx9913Y35+Hqeddhre9ra34c/+7M9w7rnnttrt3r0bP/zhD3HrrbfiIx/5CMrlMq6+\n+mp87nOf4/yPLYoByJDMzc3h2muv7Xr97rvvBgBcc801o94kIlpXbkvd7zcoQ5Bd8ygEZEQ0rm66\n6abC81wvuOACfPvb3x7yFtG4YAAyYiKy6QsRXrzr3PxGmwz3eWvYavt88vtb9Htu44UfW+0cA9zn\nzcJD4YfwmRrGMokYgIzYY489tt6bMHTjMll+kLjPW8NW2+ettr8A93mr2Ir7TLSRMAAhIiIiGnMK\nQDMyVp3KcokGrXd+SCIiIiIioiHgCAgRERHRmNMhzQFRjoHQEHAEhIiIBkyhWqTTsrkTchARUW8c\nASEiooHzqMNgtQBhTwI+YE40IF40s2r5qSyXaNAYgBAR0RAovNYhMBAJhcZC3Y/QmVFtZBY4IyKi\nzYsBCBERDY3CQ7UGQQTAppXht041eKJRYR0QGicMQIiIaOgUCQMPoiHSIT2CNYzUvkSchE5ERERE\nRCPDERAiIiKiMecxnMelOFOLhoEjIERERERENDIcASEiIiIacyxESOOEIyBERERERDQyHAEhIiIi\nGnMsREjjhCMgREREREQ0MhwBISIiIhpzPi3zOYzlEg0aR0CIiIiIiGhkOAJCRERENOY4B4TGCUdA\niIiIiIhoZDgCQkRERDTmWAmdxglHQIiIiIiIaGQ4AkJEREQ05hSAl+Esl2jQGIAQERERjTkPHdIj\nWAxBaPD4CBYREREREY0MR0CIiIiIxpwOKQ2vMg0vDQFHQIiIiIiIaGQ4AkJEREQ05jyGkzKXaXhp\nGDgCQkREREREI8MRECKiARPEEAG8Nga0PAsNSTYHsryNTSAwULj13hCiseKgcEPIWDWMZRIxACEi\nGhCBhTUTMBK+WhUOiVuCIjnJJRoYiSGQdHk+DWo2Z4dAEEFgISJQRFBNGIgQEW1CDECIiE6ZwEoV\n1pTXvorYTsNrHYlfRvERDEkDD7P2VRgpQdWdQlCz8YSgI0rDrOb/CiARBFEadG2F0R+ik8csWDRO\nGIAQEZ0CQYTITEEyKhAbiWFF4XSpwPJsOhLQe4ECgYiFUwU2weiAQQnpXnW913zNIIZHbcRbRkRE\nw8JJ6EREp8BIKQ0+MiIQSOH5ICLhEaScVtgMwQdgIGJy91c5+kGUyw/xz4n4xCc+AWMMLrrooo7X\nr7/+ehhjuv688pWvPJndpTHHERAiolOWFzAMa518NIKINo59+/bhrrvuwuTkZM8bC+VyGV/96lc7\nXpudnR3V5tEGwgCEiIiIaMypAH4I90L0BJZ5++2344orrkCSJDh06FDX+3Ec453vfOcAt47GFR/B\nIiIiIqJT8qMf/QgPPvgg7rnnHqhqzxEQVYX3HvPz8+uwhbSRMAAhIiIiGnMeOrQ/eZxzuOmmm3DD\nDTfgwgsv7NtuaWkJMzMz2LZtG+bm5vCBD3wAx48fH+RhoDHBR7CIiE6RQvtmrTqJha3PlJJ1UWwO\nC2e7EOXzGE5qiiKT0L/85S/j2Wefxfe///2+bc466yx8+MMfxqte9Sp47/Hoo4/iS1/6Ep588kn8\n4Ac/gLV2cBtNGx4DECIaA+vVBc1fr9MajEaAZP94GinBFciE5ZHAolRgyzZDtXCF1yRk/uobdYXw\njog2psOHD+POO+/EnXfeibm5ub7t7rrrro7/fsc73oHzzjsPH/vYx/DAAw/guuuuG/am0gbCR7CI\naAMzMCjDSjmtFzGaryxB1LbeGP2GJEK7CF7rcL4GTf9pUihUPRJ/HE7zHzMwiNP19dZcvtP6Jgg+\nAkUC32d/VBVeHRT1ddgyovHiBfBpMcLB/sle7x133IGdO3fipptuOuFt/tCHPgRjDL73ve+d5F7T\nuOIICBFtQAKDGCKrAYeIgdEYgIdHsZoaJ86k6139xRWxMBpGG5rVx1vFAjsmWXp4vwJBBEj4avVa\ng9Pl3LWGwoP963+oKiCAarJpAo9OmtZJcTASpaM7zfPMh6+IRuUHf/c0fvjIf3W8tjTf/wbA3r17\n8ZWvfAX33HMP9u3b13p9ZWUF9XodzzzzDGZmZrB9+/aef79SqWDHjh04cuTIYHaAxgYDECLaQKQ1\n4tCrMx5es4AqkAYDg9EdeKxdryCCqm3bjt4UCZxfTovnZXeeBTEE+YX4POrpPm92Hl7r4KwPohN3\nMkUD17ry2nNx5bXndrz2638/jA9d/UjP9s899xy897j55ptx8803d71/zjnn4JZbbsHnP//5nn9/\nYWEBhw4dwq5du05xy2ncMAAhog1EOkY9MloNtHsqfQKernYF2gSKIh3oENhwfkM3Bh9E4+Ciiy7C\nQw891PHdqKq44447sLi4iC984QvYs2cParUa6vU6pqenO/7+X/zFXwAA3vSmN410u2n9MQAhIiIi\nGnOKIRUizHhvbm4O1157bdfrd999NwDgmmuuAQD85je/we/8zu/gne98J84//3wAwHe+8x08+uij\nuOqqq3ougzY3BiBERERENDAinaPK27dvx1ve8hZ897vfxde//nU45/CKV7wCn/zkJ3H77bev45bS\nemEAMkQ/+9nP8Od//uf413/9Vxw4cACVSgXnn38+brzxRvzxH//xem8erbvml/O4P25icOpPHjcp\nVB1QYF7EINerJ7TeYssr1E7D9mc9dqZa7HGu4RjkuSWiYXIYTh2Qk1nmY4891vHfs7Oz+MY3vjGY\nDaJNgQHIED377LNYXFzE9ddfj7POOgtLS0t44IEH8O53vxu/+c1v8LGPfWy9N5HWiUgMgzCh2cNB\nC9SH2HgMjMTpfAwdUIYmbWW4ChmvegcERgwAC21lTzrVTrKHhwcgMBoXmofSi6qeUOYmRRJaau9J\n8KoefqCT7YsybdmoBnVuiYiIAgYgQ3TVVVfhqquu6njtxhtvxKtf/Wrcd999DEC2oJC6tbPomoGF\nioHqaprXjU3SwKMtRS4ESPfNa4JB3DUPHfl+AYG01mulBIVL13uqIwWaZpzKzorV9bdUO9L0njgP\njxpEQzresCXr0emXNPCwba8IIBEE0YCCPSIaBsVwPp3jPkZPGxMLEY6YMQa7d+9GHPcvNkabkcBI\nuW/F55CFyUIyitBtBKHwXqkj+Gi9JwJJ09n2K9x34kJA0HxUqf92DfrY+bDeAj+9YZSiNpDgUZHA\no5Yub7TBh8Cm57a7oruk/4Rzy58NIiI6NRwBGYGlpSUsLS3h2LFjePjhh/Gd73wH995773pvFo1Q\nKDSX3SkXyDo9blOckSJfGYOes2AKPhI12Pt0IagpstbN8WiSkaIBHEdAiDaiZuXyYSyXaNAYgIzA\nrbfeivvuuw8AEEURvvjFL+L973//Om8VbUwswHbyhnHcWKODiIho0BiAjMCHPvQhvOMd78Dzzz+P\n+++/Hx/4wAdQrVbx3ve+d703jYiIiDYBzgGhccIAZATOP//8VuGdd73rXfi93/s93HLLLXjHO96B\narW6zltHRERE487LcAoRDmOZRAxA1sFb3/pWfPe738Uvf/lLXHLJJV3v//3TP0Y1KnW8dvGuc3HJ\nrj2j2kQiIiLq4acH/xP/dvDpjteWk/o6bQ3ReGIAsg6Wl5cBhIxYvVx97mU4e2rnKDeJNgwOdp+8\nYdym0yEtl4jG1SW79nTdEHxu8RDuffLhddqiwGM4hQiZdoKGgfkUh+jgwYNdrzUaDXzjG9/A3Nwc\nLrzwwnXYKloPoaaDZqZ1VShkg98T8JqklbmzCAb71eJz0/CGtRoUDxbyty/U9chvtVm+Rr02Cpxb\nAD3S9BIREZ2Ijd3bGXPvf//7sbCwgCuvvBJnnXUWDhw4gPvvvx+/+tWv8Fd/9Vewlj/kG1OzlgVO\nsbhcO4XXWggwetQCGUa16ZD6t1ltfTAF5JrF8QzinrVAgFAPxKKU1sfoVxVc0kJ/pnC7PCICoyUo\nPBS9K8sbqSCyMwAsvC4jccf6rDctRJgR0IRzNtjike3nLKsQ4XDOrYPCw6CzEGHHekVgEUPVnlDF\ndyIaPg+BH8KI7TCWScQAZIj+8A//EF/96lfxl3/5lzh8+DBmZmZw2WWX4d5778Ub3vCG9d486tLd\n2RVEULUDq0qtSKCaQCSGaXUgHVR7d5hPRqhfEXVU8c4PCE6EwmsdgEkrovf+cRIxPQMCSYOX5vat\ntmvvzAsMIqCtXRGhGKKFqulYnkiEyMzCmHKrrZUJGKnA+QU4f7xtvf0DHlWFiEDh06rgg+qAd1de\nl1ZHf7Wy/GjObQOAK3RuQ8HGwV27RES0NTAAGaLrrrsO11133XpvBuUyaTDQu7MbOrUxnA4uyaFq\nA67V2R5MJ1bSO/b9Os/NTqNHbSDrAzy81mCl0n+b2gKCcOyyjnEI9rLaFdVcHlANwZ4p91mvQWRn\nIbDwfjl3vYoEXj0Gd86iNBjLOmdxa30b7dwCFqLoO+JERKPDLFg0ThiA0Ja32mnPr1Q+2AdOBly5\nW0x+tXWRdXlqptlZHVS74us1fYOPznYWIkXXO7gDGM5Z9uNlYdvzewDrdm4H/rkgIqLNjgEIERER\n0ZhjIUIaJ5sjfQsREREREY0FjoDQlheyGWnuYzpZKXQ3gmYK1fy5E4Ji97SKtlsv+dunqq1J//nt\n1uMaaD5etTGPc0h/LDnzYopvuyAaaNYw6mXjXk80XA7DqQMyjGUSMQAhgodHHdDuTERA2jmFw0Yv\nx6Soh7J5GtKo9us0WimnQVcD2nOfQgYqEQttZUXq0y6nYz8cBsaETFqqrmc2qnDOPBQLcG4e4iuI\n7QxEoq52XpeQ+PmwjAFcA81MVUBWGmeBNVOwZgoA4P0yVFeKHoAuqjqUbFQedQACo70zkqn6QgGF\nSAmRnYWRGF7rSNyxgWZ+o6CZXS/7801EtP4YgBC1eHjUOjrwqi5Ngzo+dxRbtTo06juxOky8L3Wl\nk5U08GhOZhcIbL926K5nMlySBh6r+yRiYZCm3E07tCEl7Wrq2vDaCurJSqvTL2LgfQ2JPwbV9g70\nyV8DIZtVnP578/hZKGxHjRcjVUR2FhBptTOmCqAC74+fUMe8GRgNd1ShGdyY9JoybQFPXgfXIrIz\nsKbaesVICaVoF5xfQuLmCyyD8vT63Pb6fNPmxjkgNE4YgBCtETrwCaDj/ChD2kFUD5sxSiEwsFKG\nV5+mrg2v9mpnEDo0IXNT73bDIhL3DXiaqX49DJxfzKzX4vxiWvMjAjJGDE7sGpC0ZkavKXVhi0Vi\nKEqwdqrnqFEz05W10/B+Bd4v5awTaWA0ylGE5khhsc9FCPam0e/pLWuqEFSQuEN8LOukmdb11POz\nkX6+XVrbhYhoo2AAQtTXuAYfq0zBj7gpWGm8X4Xs4TIwkrcfAtV6wWKRiqzgo7tt3pqLjQRZM1lg\nPwDv64W2zK9bp73IMYnSivPZrYA6g49TYNC/WGQnBh9bQagDMoRK6KwDQkPAAIRoM+MPx4gUPdAF\n2o3zwBuNFj/f1IaPYNE4YRpeIiIiIiIaGY6AEBEREY05j+GMgDBNBA0DR0CIiIiIiGhkOAJCRLSR\naNEnrvlkNhGtchC4IUxCd5xsREPAERCiTUx1cNlvNP1n9Hxa8C5byDA1+h/KUPAw/7io1lvV6rOW\nFuo35LfDwDOSDe7YKZJC2bxC3ZT1yKy2ORT5fIdriT/1RLSxcARkQ+KPxYkJlbsVAqBYZebxFqp1\nh65vZ8G9tRQJnLqMOhXNImYRkFG0LFRWbhbTy649UJRIDKgBxGcU32tWW++/JlUFROE1SWuVZBXm\nk/TYSatg46m1M6FqfM5xEIlhTLVvdXpAoQp4XW5VZTcS9Ux7HM6FQ5HUqqtV2ZuFA3sFNoIo2oUo\nmoP3S2g09kO1WCrgLA13CMZX03S8nVXUQyDmkbhjhfaDesv7fK9eK3yKfytgFiwaJwxANiAjMQxK\nGR0GampV5G4V0TNQtQWrNI+btLPbqtkhMBojFIjLqtSt8FpvVepe7SyHQGJ1eb2qiveqtO3htRY6\nx5Lf+V6rGfCISHrT3bRVC19dj0iUtu1evqqGKuVQqDZad4LDdRD1vAbar5Xw33HarjOIC4GHyWkn\n6bnIu3tvYe1Eq0J6P14bSNyxjkDMp8XjTNs5K17Zute10h2cGTOLUun01vZZOwVjXg7njqDR+B+c\n6mfI6/KaCvQCVYXzC2lBSH6/nbren2/f9jkmItpoGIBsUCIGRkuh8jB/pNeQ9M6u7dk5FRFYlDZN\n9d+wrwZr7yIDzQraFkYNPGqZy1F4qNYQyVSoZt6j89zswHs1cLoIhUe/6y8EKg5WKsX2Q5oBQPed\nWhEJ1cLVhmrrfc5tx7q97zsy0bwGwqNb/ZcnYtJ2DgrNbNcM9rLarbYvp0FWKbNd4hag2oDXlT4t\nVoM9LXB/U9LRmKxzq2phou2wtgpjJnq2i6I5GDONWm1v5vqKaQYcS7CmAueXc/eDTlzz8x2ulf6f\nW9q8PAR+CI+hDmOZRAxANjARAZRVybpJoYrSAtkUR06kGYBktSl+rYgp8siQDHT+yOqjVDmtxOTu\na1ORqudFlxeOcV6bEOwV+SkWiWBMObed11qhx52KVXhv7kf+uY2iHZmBUXNZg+XSUQ8apqLXChHR\nemIAQkRERDTmOAeExglnOxMRERER0chwBGTD472HXpqTkDPbbJJjFzIG5e/viS0PA1veiay3yDqL\ntiu6TmD0+1pUflre4a53ox4XIjpxnANC44QjIBuUakgrygCkFw+PGlxGXQVVj80y0VXRgEctTJTu\ns7+CCLGZRWxm0rSr/SX+GBK/kF5fPdanCq8NGJRhpISs+hBhUnORa1ThdQXO19Jz02u9Dg23gIY/\nioY73rcdEOYnGKlkZpdS9fCow6MGr42M7TQwUg7Lyzx27e36z48wpgprZyBSQb8aFyET1HEA+VmK\nBLbtXPT/yrZmCpHdka67/36IRNDkAHxyCNqnVodqgkbjhdxtKy6kNbZSgSB/LlCh5UkJBuXc652I\nRusTn/gEjDG46KKLut77+c9/jje96U2Ynp7G3Nwc3vOe9+DQoUPrsJW03vjNvRGlHScGH3lCICK6\nml5VtVnvYHMEH+3CfhkYbU+vamBMCdDVSdKxnQ5pXf0S+h0HhUPiFyASI5IJiJjVlLtp6s6wPOlZ\nWyMc7xNPwdvK6qSrqXhVFU6X4XU1i5eijoavw0oVRsrd2b8QUvgKLFQs1Ddak297XQNh+13HtdKc\nGN8x2TpN/RuK6LWl3F3bDjFEIni/uh6RGDbalgYK6d+UUshO1NbO+xoSfwzaJwBctbbeisCmy2tP\nxWukgsjOYjVLWgRrZ+C1Du9WrwGBhZh49YxpAz45BEgVJpqBiA3nYkApeFvHIE1X3EqULRYK01ZX\n5iSWB9t5DbTSOHMCNm1dw7rtdiLL3LdvH+666y5MTk52fW/v27cPV155JbZv345PfvKTWFhYwGc/\n+1k89dRTePzxxxHHg7g5QeOCAcgGxPofJyYUiksgatL0k5tZGpxqhNhMrHaK18QBRiLEZgbOL2em\n51VtoKHH0rv6vbNotdK3wkLVtdZ5KkUIFUnoMCrSwKP39e50GU5riMxkn8xn6VakFbWdX4ZmjCo0\niwpGCLU5egY2AKwpp2lNe6fwbQYw1pRDGzORFhrstYUGYsrwfgWN5HBGyt32v9G/xojAhCBHARtN\ndwQ87YzEEDsL1RWEhyj6jJ7oMnxjGSoxEnd0IEUIm9spfQpWhuAhAtSm56tA9ra+QW8ankkMrybz\n/BNtZioCP4THKvUElnn77bfjiiuuQJIkXSMbd911F5aXl/HEE09g9+7dAIDXvva1eOMb34ivfe1r\nuOGGGwa63bSx8REs2jQ2f/CxKjLVnvU0VglEJA1mC0jnmWSRNP2xpP+cKlWfdsbz1mty0y6HgMAV\n6nyG0Yzu4KP3erPrfQCAsVNtVc6zan4cKxB8YE0BwX7bJoii2ZzUxtIq0JmXilhV0Uj+Z2DBR/MR\nqaxrZfWdIjdbTEdBRiLaeH70ox/hwQcfxD333NNzLt+DDz6Iq6++uhV8AMAb3vAGnHfeefjmN785\n6s2ldcYAhGgM5XV2VxUcSdsE/briE7rlBPa3UNWPYpPriwbIRc+tmGLtNrRi56z4XnLkmLau5iT0\nYfzJ45zDTTfdhBtuuAEXXnhh1/vPPfccDh48iNe85jVd71166aV44oknBnIMaHzwESwi2nLGvdtO\nRLSRfPnLX8azzz6L73//+z3f379/PwDgzDPP7HrvzDPPxJEjR9BoNDgPZAthAEJEREQ05tarEOHh\nw4dx55134s4778Tc3FzPNsvLywCAcrnc9V6lUmm1YQCydfARLCIiIiI6KXfccQd27tyJm266qW+b\narUKAKiqNL+IAAAgAElEQVTVupOirKysdLShrYEjIETjSDHY54gGvbwNbvC7uw4HUHVLnTMiyhbS\n8J7al8K/P/Rr/Pv/++uO12rz/TMp7t27F1/5yldwzz33YN++fa3XV1ZWUK/X8cwzz2BmZqb16FXz\nUax2+/fvx9zcHEc/thgGIERjyGsDtk+a1nYhfW6RTFge/YrmDU+xH8pQmyS/OrpIVGgOsqobbLyg\nDaiWIJK9UCNVeCylbfpvqKrPzYIV2jX6pupta4Uw0J3/YEaopzGoOhpasKJ9sUF4bS0PyC6MaTgN\nnegU/Pbvvxy//fsv73ht/78dxP/9e/9Pz/bPPfccvPe4+eabcfPNN3e9f8455+CWW27B5z//eeza\ntQs/+clPuto8/vjjuOSSSwazAzQ2GIDQphCqIZu0WF5GBe3C7cKdmNAhG1V631AtOuRLStC/k2qg\n6uB8DcbEgPbPwhSZSXhtwOlS3+WJxDCoAqKtIoS9203A2mmorsC5+YzlldMq4HV4v9x3ecZUYWUb\nvB6H84t921mp9H2vba2w0Q5YOR2Nxv/A+2OZbZ1fgTWljA68hNoiCqDPtaKqgCicW4D4pa4ihJ2L\ns4jLu2F0Jxq1Z6F9j4vkpswNDKAO6msQ01xn9zXg/AoSNw8jFtZU0Z78tmOtpoyS3Qavi2gkR3ru\nLwAYMwEr0/C6lJ6z3teAkTIMKsCaApZd6xWB0XKrPkt/2lV0tPfyDIyWN20xUqIsHgI3hGHRrFGV\niy66CA899FDHZ1JVcccdd2BxcRFf+MIXsGfPHgDAW9/6Vnz961/Hvn37Wql4v/e972Hv3r247bbb\nBr7dtLExAKExZ2DQXtOhFOpLrCluFionRyfRLhTfyw4ITp0gTgu3pdWi1XRVH28WqFuteO3hfS0E\nVRKlPxHdBfOslGA0htOVjjoUAgtrJjpqbKxWlG6rei4lWDsbKq4DAELdC+fm4f1S28pi2PbiiKhC\npAzvlzrqS4jEMG3tDGZgzQQa7hi0rRq6oFSg3gkgZhJip1vtyuXd8H4HGo0DHQHQ2nPrtQ6ogTFx\nZ6dfIqDZTgDVdARBG1Cs1ktRbYTRFIRRi6RxMARVHVXJBbBVQEqACCximOoFcMkhNGr7gLZO99pr\noM/eprU/Vq8B9Sthe02UDuwIvDaQuGOt4+7Vwbs6rFRC0cnmOsTCmMkwegTAYBbWTKHhXoRzq0Gc\nSAmRXa07YjANayaQuHl4bT/GcXrOmteAgapNK7f3DghCrZI4tMu5MdAMVAzWnLM1y7N9Pt9ENFhz\nc3O49tpru16/++67AQDXXHNN67WPfvSj+Na3voXXv/71+OAHP4iFhQV85jOfwcUXX4z3ve99I9tm\n2hgYgNAYCneJw53Q7k5IuAtaAuCh8LnttPXkbNSz8ydiYdSECuQD7MyEDlRzP7oDB0EEVZsGA9L3\nzq8igfoExlT63qcSEURShWoZTlcgsKFQXK/1SugMQiIYE0YzuttZRNF2eD8J5+bToKL77r+IgbVT\nUE3gfQ3GlFrVsTvbRShFc3BuCV6XYaSUXXywWUzQTvZcnjETKJXOCUGIO9b3GmgFcVIJ6+tVHV0E\ngIXCQP0SAAfV3nf1vV+G98uISmdDTAUwFawtjy4iiOJdsNEO1Jd+ER6lyrirH4Tt798uXANOw7Z5\nXerRBnC6Aqd1lKLTQlXxnteARSnaCWemkbgjMFKBkXLPdnG0Hc5PwPtFGIl7FkYUMbBShvdJ5uOA\nIgYWJXht5I+GaB2CKPMaaX6+ORpCW0XRmh0ns9wTFX5LOv/e7t278cMf/hC33norPvKRj6BcLuPq\nq6/G5z73Oc7/2IIYgNAYkpwK0KudRsmZ1xA6+hZ58x9EBJKOSgxK6EwW2b7BfTGLGEQyUaidjbYV\naBfD2skC7SJYm/91Y0wZRvN/7EQsTM72iQismQB87854V3sTI3N+Qfpj2i/4aKcigK3kLM/CmAmo\nP567PGOiQo9mOb+A/CDZpyNQORXepYTY5l8DJh3RyiNiUKRWZJjHUeRzlr+w1c8tAxCiUXrsscd6\nvn7BBRfg29/+9oi3hjYiBiBEREREY04h0CGMgAxjmUSsA0JERERERCPDERAiIiKiMbdeldCJTgYD\nEBpDPp1I3T8lp6q2Jp9mtStK1Q90/kdI81qk1kMzAxfSbF/df0c1/Ow03HzIk9WRiWrNWqUEMdWQ\n6covo29mIjMBlRIEHugz50FVkbijSNxRWFOFNdM9ty+sN2SWApKMORQGUtoO2Glo4wjQOITeP30G\nKDCPRTWBcwu57QALa6fSyfcJ0Pc8G9h4JwCBS46kE9K7icQwqkBjIWTAMn3m8KiDjeYAzMI1Dndk\nAFu73iJFS8ROoVw+G+qX0ajt67s8gUWj8ULIbBXNZs5DEikD8JnpmUPDCoCk77USlhXDmipUa5np\nmcMskPzUvAoHpy738x0SVpTS5Z1q96yZiU5yM3YRjdpGmoROlIcBCI2tVkpOXU1Nq6pd6Wvb2+UX\nbluzDtUCNQpOTKi7kb0dIYVoZwfHI00b25Z2eG07hUfDz8NIGVYqbQGBhbGr6VZFDFRKUF3prEkh\npXRyd7NDJ4BYwK92zFUV3i+h4Q61ggnnj8P5JURmZs0EZ5tO7kZafyKkDFbfQEdH305DSnMIwYUA\npdOAeAe0th9w86ub10q52/8HUdXDu6NwyVFk37sTWDsNY6ZaBe5EQlY09e0ZzyRktJJyK6GVKZ0J\n75eQNA4Brc65gbWzsLYZHDnALQI+TlPxpudcPeBDcGxMDCCCKe+Gc/NwjSNtxyUkW8i9ZqUEU9oV\nthEKmDKM3YakcQBJfT9Wr6F0eTAImbyW0Wgsp8eg+5i2zn96DXSds1a75jXW59y2XQNheRVY252e\nudfyBFFmCl8g//PdXF4IQny6vBO/p7s20LEoQeHgdbgpuomINiMGIDTmmiMdAtFmJedenYG0nToY\nRLm1JXoFMqcqdF6inoXgOtebFfB4eNQAtcgacPdag9c6rEwiirbBmHLX1oT+ZQUiZahfgdgqxFS7\n2oX/C51Lnyyi4Q72uYOtSPwxiB5HZLbDRlM9MjeFvReTdvRhQ+CxJoVvqMERQaovhbrj0PohGFMF\nMu50h8DoOFxyCNDsgNGYibReR3eqSIEBpIxQRM9ATLUVoHQuo4q49BJ4dwzq67B2em3G3XTDGkDS\nCCl5YdHdiU87tGkw5BpHoLpULDVvvCMNyDqXJQJE8RmI4l1orDwT0uT2CXqdW4BzS6HWi632KlMY\nXpM4DTD6paNO123SFNg+gZhwc6CjVRrYNNMzO7eIXtdx83NipQSvLjOFb9HPtyCkBHaaAAU/21mf\n25DO2qRByCBHSIlOXDOh/DCWSzRoDEBok9DCwUJe8BGWNujgI717mvPjULxmQbE0pVG0ra1Sdq/t\nEkAEEm3PfspHBKoetca+3O1T9aEznvdDKDGkdFrGepud6RKMnc5eFgD1S3CNF3LbGVNFFG3P3jQR\nAOUQBPUNAkIQZ8wkYMr5+6sJIKFUYP/lSasGTB5TOgNiyl11Rjr3IQI0yR1xA1yo+ZLRIowwAsXu\n9psQsBTqDOVf7wIpPMZQ5PMtKLYXreKVWemU03c5BkJEVBwDENpSQkdG8zuLw1jzKcxBOem15oy4\nrGmd836xKY751bybTN/Oc/d6C7TKGfVYZYtdAz0KafVs1va/+S0H0yEHABhb7PgVPC5FOu4nosix\n0yKFQYC0An2BdQ788130c8vwg9afDmkOCNPw0jAwDS8R0Vhip4CIiMYTR0CIiIiIxhyzYNE44QjI\nEP3kJz/BBz7wAVx44YWYmprCy172Mlx33XXYu3fvem8aEREREdG64AjIEH3605/GP/3TP+Htb387\nLr74Yuzfvx/33nsvXvWqV+Gf//mfceGFF673JtKGw2fJqSheK0S0inNAaJwwABmi2267DZdeeimi\naPUwX3fddbjooovwqU99Cn/913+9jlu3NWlIrFqg5aC/cAvn8DmBtvm81mFQyZlIqwAUqnkThw2a\nxQSzKBxUXTqpOWN5miCsFNntxCArd9Rqs/ZaE/2PoWpSbJJya9tymomE5Fb5LYs0QjjGOYX/AMDX\noSYrS1dYp5gS1K/kb50maR2NvGul+f+n/hkpmpihaBas4p/vok7kc0tEREXxEawhuvzyyzuCDwB4\n+ctfjgsuuAC/+MUv1mmrtjaBFMq8Y8TCoGga0fy1hgJwecsziO1piOxOZH80DaxMwEgle60SQX0t\nVD3P6Eh5X8dK7b+QJIfTY9OnrS2jNHMZTHl3a796r7cE55dzs1J5fxyNxZ/BN46mr6xdr4YgwNUA\nXw8F/PpQABLvhJ26BLBTfVqFLFRaPRuNiZdBbdbxE2g0AbVTrQCo93oFGu+AL50GFdunAg2gYpFU\nTkdS6d+uGQgaMwExE8i79nz9BWhyBKoe/c6ZagJjZiA51wrEwqfnLPvz4dJrKq+dAVBC3k9M0cxl\nRmJEMt0qpNlPkc+3IuMa72rr4LQOTf/pv94o/XwPgrTSdme3MrAyCZt3biEQxLnLo/EX5oCYIfxh\ngE2DxxGQEVNVvPDCC7jooovWe1O2GFOoAGE7EQuj5pRqgoSK5NW2yuU2DQg6l2fMNKydam1fZKeQ\nuBeRuGMd7axUYaTctrwynF8OVdJXt3xNRfIE6l1a0yJCc7QD8Ggkh+D8IgAgSVbg3IuI49Nh7UxY\nPhCqYMezgAkjKXF0AXz5JUiWfgFNXmw7XlG63kq6bY1wV92U0oKE4a651wZccrRVBdst/xq+Pg1b\neRnEVlvt4BtA4ygkrbYODZXgYSJApZWCVk053b4YAsBGl0AbB+GXng5/p6l8GjB1PiStVJ7E05D6\ni7ArBwB1rZ9YNVUgnkGzcrmaGPA1wC21FqUAYCeh8QyQnjONJoHGMaDxYut+vQLw5V3wlV2t5SXx\nNEztCEz9xXSdacc2rTYvAohUQqV6vwzVGnpTaHIUmixA4h0w0UxYloZOtibzgF8Kx8ROQLWcBhmd\n10q4TkppnY8GwgjXagX20KH38H5pteq7+tBO1gYZAumo3m7TYKWz+ngoQHgc+fVsTFoNPq1mrlNQ\naSDxy+hMV1zs8+3R3JYT4eG1Fjrw/QoSikBgoWpyColmW1ttXTXqURtI0u+BUqud0TISXeratxB4\nNNNiW6haeCRgaTkiWm8MQEbs/vvvx/PPP4+Pf/zj670pW0D644yorUN0gktIi8KFH+5+FaDXshAY\nRKbatd5QaC4OgUhz66KZrju7IhZxtBPWzKCevABRwJpqVwdLxCCyk/BahtM6jESwZrpHR0zTgCA8\nHuW1hsS92LU/qnXU6/8NY6ZQqp4HNWUgmuqqN2GiacTTr4GvHYBb/iWsVGDMZI9HajTcMQ9bC++X\nQ0d2bSu3gOT4v8OUzoCNTwPcccCv9Ojq+fTRoypgStBoClgzkiEikNJpkHgOvvZ86IhP7oGUdmBN\nQ2h5B5LSLOzS84BbBqLprqrsEAFsBWpKYTQGGgIPs+aOtxigtB0aTUOTMKrjKmcAdu3yDHxlJ3xp\nBtHiMxB14XG0NUQMxE6GwMHNd72/ykEbB+GSeZh4DlAHdQtYe25FbFp9vAHnlmFMDJFej+cpVOvw\nXmDEptdNr0e4wrkFIogpp9d6d/X28LqBag3e16FaWxMEde05wqhhqKLevrzweSwhNjGcLsFrI/fz\n3RwhCh3vk3+8sflooUGpf6V1CaMNIXDoFzh2/S2E8Yy4x7ETWJSg6qHw4RxKpef3QCxT8Jog8cfT\n4ojdj+eJGFgUqSxP40ghQ5mvwTkgNAwMQEboF7/4BW688UZcccUVeO9737vem7PpSXr3dCDLEoGk\noyF5rJRhTTlneQbWTGVWKQcAY0qI7WzPDmpHO4lg7RTyHxnzqCcHkNcR8/44tLwzs42IwJZ2wjYO\n56yzecc7qxOdtmscKfaoiJgC22chE+eEQCFrroFY+PIcbLKcv854JozAZDERfPUsaG67EtRYSJI9\nP0MkCqMneY8raQ2aHEHeNSASI4qKfC58z2CxVzuTe70LVA28XyiwPCnw+REYlNORtWwKf9IjmP2W\nl7deEQmjdQVGGsLjmXnLM7BmInfukpEIVrK/U4Dw3cgUBkS0nhiAjMiBAwfw5je/Gdu3b8cDDzyw\nLlWxiYiIaHNiFiwaJwxARuDYsWO46qqrMD8/j3/8x3/EGWeckdn+75/+MapR512si3edi0t27Rnm\nZhIREVGOnx78T/zbwac7XltOsh4rHA0WIqRxwgBkyFZWVvCWt7wFv/71r/EP//AP+K3f+q3cv3P1\nuZfh7Knsx0uIiIho9C7ZtafrhuBzi4dw75MPr9MWEY0fBiBD5JzDddddhx//+Mf4u7/7O1x22WXr\nvUmbgqSTvD0csp+xHuRdG4E1ISWrcwsZz5QbGFNNn9nvP+lV1aGeHAbEII529J2ron0mKPds62sA\nDCDdk1nblxeZyTAno+fE4kCkBCz9F2AngdLOVqanNQsDksVC2yZSRhSfCe8X4V3/eQAmmg1pdH1t\nNePS2tVC4ONZeFuG8Q1IRnpe8Q7iPbyNAdNnbok6mPqxMMHcVvvP8VAHacwDUGhpR/dk9VY7D1M/\nCkDgSrP9l+frkDQ7WfY5NjDxrpA9rXEEfa95UwVKZ4TMX42j/dshgpgKQna03teAqubPOUlJgXlW\nqgrnF+G0lmZ6Mn2v0aLpYo2dCSmf3VGo7zd/RxDZbRCJkLgX4ftmFGtmoJLcyeohNa/PzLrVzBxW\nhNcG+k1CX12eR+IW+05CX11WAqf1vpPQV/dhc2TBKnrOtgqOgNA4YQAyRLfddhseeeQRvOUtb8Gh\nQ4fwN3/zNx3vv+td71qnLRtX6aRybWaHsVD49Adcu9sNiEgZxkwAEkIaIxV4v4TEL6C9k2HNVBqk\nSFo4zQJIOjqXqgqnK/DNzr8CtfoiIrs97SilKV3V56Rg7UUBuJAFCTHQkc7Tpx16DyMxVCIYpCl8\nOzISWUR2FtZUQiYqdxxovAiUzwCimdXJ3G4FqO0P72eyEDvRSv9r7ATUziJpHOrIrCRmElH5LIgp\nh/0wcThuyRKaqVoVgEbTcBNnARKHTL2mAngH4+o9S9VJWvPBuhrUG3hbWg2mVCGNedjaIUDTn9ik\nAZUSEE10tIM7DknaMkstHweimRCINDMwqYbMXW659XMty8vw8TR8PN22PN+Zhlds+JOm4W3fepgK\nYMohNa8CaqehjSPQ9vTMEkFKp0Pi7WH7dCJsW/0w0BHsGYithuASCtUIYsvQ9vS66LxW8s6tsRO5\nAYjzy2gkh1qZrxQNKARG4zUdaQNj4pBiOYtUQqAKAxHA2Al4dxxJcqjjs2bMRJpOOrSzdhKJW0Aj\nOYz24xzS3kbpOZMCqbfDNeVRh6jt6Oir6kmk4W0urwbRtWl4tSMNr2oCr/WQda4jHbfvSMMblugg\n2p6GN7TbDGl4wz7F6b83fwscfMZNHyLaWBiADNGTTz4JEcEjjzyCRx55pOM9EWEAUlhIydm6Myod\n78CglHYYXKGMMoXXKhGMmUR3KtDQ6SmZKpxfCKMKdgZrU5CGf48AieBdHV6X4XQZvX4gQ82PecR2\nB4yUoH3aFZbWc1CN0p5rZ2dK0tSfkUlT+Prl0GEzk90Jo7QBrPw3YCeA0mmh1kVb/Y/eBGKqaUCx\n+hoAiCkhLp8N5xbgkgVEpZ1ph1I72kGikBZX61D1cNUzofEUWnVCmoyFlwrEJxDf6HuvTtTDJCsh\nO5VPYGsHIb77uW3ROtCoQ201BLtuvqtgXghW5oFkARrvAGwV4pawdrqmADCNBZjGcbh4BoDrDHja\n99dEAKJQ/8TEYUSjvUq8pOctnoPEs/D1w2G9pdParrs0SoaFlE8D/Cy0fihdTKXt3Er67wKxU6Fj\nmxwHdAX5tTnSc9vWAe7FawON5DC87xWkhg48NHx+rSmtptLtewIjmGhbGkB1MnYCsXkpvDsK7xZh\no1mYHu2snYI1k0jcUSTuWEj1q9KRXaqVehs2vbmRVQAzfO9AbXrT4dSybTWDF1GLUM2l17lQOF2G\n1xqMVAG4vqOZzWBPNALgT7o+ycYhfb/jBRZGTEg1PsCsZ+NEFdC8AP4kl0s0aAxAhuixxx5b703Y\nBCTk3c8YAl4tAmZz01QWXquU0rS2/bYqFMKzZiYno1l4z6MGp3kpTR28X0wfjxkEBdDIjWOMRDDR\nztbITf/NWwKWf1NozWKzjkt43dppmHhXR6e4u6lAzQSS6hltb/dpJ/lnXwCgsQBbP5LTEmHEIw3c\n+u+JAm4RktFJbV4BUe1gzqNW6VrsZDoq0q/SfAhsTfWl0IxHmQAApgSxU4AmOZ8NC+ja4n59Fmln\n03X2X56qQ63+3ygSRFvTqxbJGhLDRDszsimHgMqYGVjTLGbZsxUgAiMVWFluvti3bUhXW2S0wA3w\nvrsW6kArPJzmjUA2l7cZan4U+C3oOQ5KRBsRAxDa4KRgymLJ6JycjNXK3ZlrLbhSLTiP42QLJp66\nnODjhJjcitStdRY4fppXx6O1tGKzfsQXvDta8LZf4XOWMVelc4GmwP6Gvc0/fhIKHRY6MkW2Twqd\nWy34KEzWXJCOdtJd4LB3O01Xm9e26B1ydmc3iqLXylamMPADegJg7XKJBo1XFRHRRlK0j8XOGBER\njSmOgBARERGNOYUMpWggCxHSMHAEhIiIiIiIRoYjIEREG0n+1CMioi6sA0LjhCMgtMGt1yTQor1A\nTYuOZSs2KTut/1Go5UZW7JgoJK2bkNewWOrQwset6KRxKZZRJ5yzAvtbcHmF90R9obbFJ5AO8nov\nmkyh2MR8LTqBvyBOqh0/RT5jATvLROOA38K04RXpfISUlA1o+k//dg6+QDunS2i4o5mdS1WF9zV4\nv5x2yvq3MzIBK3npdQViJiBmIqfdoDUzG+V8HYgF7AzQo75CJ4W6hdzMX/WJKRzcfR4alcns1arC\nNJZChzur8+tdqKERkuH3bZaUt6M29VKoRH2vAAXg4+3wldMzO6sKwMXTSErb0+evM5ZX2g5f2pbb\njVKxUNj87pavh33uu6/pcbAVaEYA3KraXaR4Zys9cF52uBil0ssKpJQW+CIBpiZwyXz4PGacW9UG\nvFvK+Nxq2s7Dq0vb9P/cDv5mgE3/bEQGVqqQDftghIfXeoHv+PG/hXOyFAKvZuB/OAeEhmGjftMQ\nQRBnpl5s/tC0Fwvz6kLBQok60sqGiumrFYBVXfihFdujXaisrtpA3S/Dmum2An3NisINOLdapdu5\nGkyP4myqDtAGBAprqjBa7qhY3GTMDOL4jFAJGoDqFHxyDDihSugnTqSSFpVr7pdLt639RzwUq4Od\ngohAdRLwtVCNu2/n0YUgROI0oAopYxWAj0o4tPsCLOzYDYhgfudLMXPkecw9vxfGJZDW2g00mgAk\nDgX90iKCIS1v2C6knWfTOA7j0yrQmoQihog6Cvl5E6FenoWPQgDVqMyhtLQf8dIBrLYC1FaQVHYB\nNnSefWkHzMoLMPUjHT/DPp5BY/Il0Kga9rg8i3jlMGxjseNIeFuBK21LCw0CvrQNduUgTNJZw6G7\nArsPAVWfUQIBAG2E/TVtFd7DQQg1RzQcT5hyOFe+/dxqaOYWoH5x7eK71iZ2GmImw7XSDFq0R30J\niQBYWFOGMZNw7hgajQNYW+XdykQoKpdXR0diAAYCF645KQOmuubzmMAnR4FmtXW3AjHVtuKL6TXg\n66gnB6Hp50oVCJXMe3wPYO3n4FQYGMRtnzO7oSqSW6m2KqsbLUPRQOKL1YUZJYWHai3jO36Q54yI\nhokBCG04Apt2CvoEHuqBtOpwr8q+CtcKMEIhMdenXQLVJA10mstb+4OrcH4e3i8hsrMQsemIx9qO\nl8L7JQA1WBuqp6NHFWURg1im4DWB0zoAgzg+A9ZOrGkXwcZzUL8Cn7yIwf6oGkAsjJnoelQm/LcB\n4MJxNiVINNPRTkRC59yUoW4BcBmdV21A3TH4eBaIqpif240Xz3gF1LZ99Yhgfu5sLG47HTv3/RLT\nLx6A2gpgKh2pZgWhhof6BN5EgLEwyQrErXQEBqFjHs6tt6FD3yhPwUXVztS1xqI+tRuNyk5UFp6B\ncStw5TloNLWmXQQ/cTZ8eQ52+QCgDSSTu+FL29Yc1giNidORJLOIlw8C0DDiYctr2sVwE2fBJ0uw\nyy8A0FB80Kz5OhYDNSUAvmfF9tX9VaivpaMTUVieb3SPx4gFjAHUQf0y1Nehbh7ZnUwDmAqMne68\nVkQQ7uSHayUUWEzX337ORBBF22DtNBqNF+DcURgpw0qR4oMhiOxqpzWoq0NNGSIx1C1CfXeRT/XL\nUNQAKUMkQuKOwPUItML3gINBBEAGHBhIGnh0jkCJGFiUoOrSQGc9CAQxIlPt2L5Q2LWE2MRwugLf\np8r6elr9jm9+d/f+jt9qmAWLxgkDENpABFbK+c2g8OjfIVttlRR7hh+N/MdikCBxx2Ak7yPj4P1y\nbjsjEaL4tNxHVMRUQkes153mk7RaybrPOtNK21Lanr1tIoCdhGYFIKkkEuy7+I2ZbbyNML/zpZg6\nnj3qIwBssgLJOSaSLrNencusmaFRBfXplyFKckabbAWNmZdDTfYjNBpV0Jg4Aybn0UGNJqDlHdmF\nEVsd/dVxoZ7NgDDCkfc4kwggEXztf7LbpUu1pTPyl4coDRaymlnE0c6CDx8ZiMn7HtAQeOR+Ljyc\nexFOl3OXN+hAIAQe2XssYtNzNvqRhpLdlvm+iMCivCEDkKYi391bCSeh0zjhHBAiIiIiOmE/+9nP\n8Pa3vx179uzB5OQk5ubmcMUVV+D+++/vaHf99dfDGNP155WvfOU6bTmtN46AEBEREY09GVKGt/4j\nIM8++ywWFxdx/fXX46yzzsLS0hIeeOABvPvd78ZvfvMbfOxjH2u1LZfL+OpXv9rx92dnZ4ewvTQO\nGFRnMacAACAASURBVIAQERER0Qm76qqrcNVVV3W8duONN+LVr3417rvvvo4AJI5jvPOd7xz1JtIG\nxUewaAQkTe2Yd7lpSJGb9+z8gJ+Xbk56z2NMFcZUkZeCVNXB+0ZuvQTVRpgom5lW1MH7lfS4ZC3P\npFmKclL4Sgla2gmNpjOfnVb18I1jUJe9fYAB4p1AznoFEXY+95+oHD+W2c544PjMLiRR/zkACsDb\nEhqlWfiMuQcKQE0E45O0Zka/hmk2NZOd+lYBLMzO4tj27XAm41rOSQO82s4Xrm+hEqXpebPaWDQq\nc0ji7HPrJYKbPh++ckb28uwkGhNnwuUtz1ZCuyg7nTLEQuKdISNXFlOFRLO580pWM2RlzO9RTbPf\n5QuT4/M/39ZMwprp3HZF6lG0UiCvg8QvhbS2Od8/ND5UZWh/ToQxBrt370Ycd6b2DqnrPebn5we5\n2zSmOAJCQxUyUdl0DnCU1uFI0Df3fjObiXamrQTSTvGgM9RISPUbkvrakIYWnR0WkTJiO4uQ5Qew\nUkkzYfWbnOnTdJHNDFt2zaRvCzFxK1MTUANMFZBSW5pOhXfzcMmR1v4qHAzSlKTtmYbMJMSudojE\n9krha4DyGZDymQAEKgLEs0DtEMSv7oeqptuUhGxD/nio+xHNhm1utgNC589YCKpAPAt1S0D9UOeE\nebFAPIeSTCM+cgCzRw5gcWYOh8/8P5CUVifgG+dRXVpB3ABq1VnUqrMoLc9jYvEwjF/tBHkxcPEE\n1MaAKnw8Ads4Dltf6Mj65E2MpDwLtSUYdRDnoGJD9qz2Y+cdjE9T/xoLFQvxDqJuNS0vgOXJSby4\n63QkUTgGizMzmHnxRUzNz692M1Uh6rMnlTfbuRpMsoR+n4MuxgJqARNBXciutrp9AleeRVLejtAp\nFzi3DdHyQVjXdm4hSMrb4crp5GMRSONlMMd+DpOsdghUIvipl8NPvAQA4CpzMI1FREv7YVyto11j\n4vRWNjBXmYOrzyNaOgDTkbVLABMmZIsqEM3CuwVo/TA6UvNKDBPvhNiJcFzMBOCXoMkCen3mwwTv\n8LkN12vncfeawPml3OxIggiRnQDUhE3VMpwuw69JgW2kgsjOonkjxZpJJGmGvM7lGUhOTZVQY6T7\nu2aUvNbgtQZBFFKEtwV8qh7OLxdK9kEEAEtLS1haWsKxY8fw8MMP4zvf+Q7uvfferjYzMzNYWlrC\n9u3b8Ud/9Ef49Kc/jcnJnJsXtCkxAKGhCJ3uzjztzdeNmJ4d/U4eHjWINkdOBptmUSSG6cjJk26p\nWAhsml1HYO0s7NpMVYJ0JKQM77trerRTbUCRpMFUBDEldI8EaUgjKjXATEB9HS451DvVb5q61yDU\n1zDRDNAV4LSn8D0GxLOQyku7UqTClKDVs0MHr3YYorXe+6J1aOMg1FQh0Uy4gy2dNTbCoatCKy8B\nkmNA4ygQzUDiba11NltOzh/G5MIRvLjzbBzdeTbK9QTllfagJbSsV2dQr06jungE5ePH4OMyvC2v\nLiht5+JJuHgCUX0ekqzAlWbg47QT22wKAOpgnYM3ERQGxicwHR1bCaVFTCgEaHyCRhzhxV2nY2Vi\nMl1eGiAKcGzHDhyfmcG2w4dRWToeApm8kQ/fgG0ch5zwnWVZPd421PTwvgGNJtCo7sRqgcBAbYzG\n1NlwjUXY5cPQqIqkMhdqhbS3i2fgdv6f8MvPwyzshVZOg596RdfyfDyJ+szLYWtHYJcPwpe3Iame\nhmbA02pXmkY9noZdOYRo+WBI79p+3aX/b+wUtDIJTY5Ck3lIvA1iZ9sWJWkCsAnAVNN0z511Uzra\npZm41Deg2uhZa6ebQWRCLZLmIW7+v0UV1pSRuGUAiiiahenK0CeI7TZ4M4XEHYVqo+2GRn8h9W7/\nmzCjpkiQ+AUISrBSgaJRIGsYbUQeBn4ID7YUWeatt96K++67DwAQRRG++MUv4v3vf3/r/bPOOgsf\n/vCH8apXvQreezz66KP40pe+hCeffBI/+MEPYO1GLdBJw8IAhAbOoBTurvZ5BCG8bgqmyB30HUKB\nQSln2wBjJmDMdN/srZKmRxUpFejo/P/svVuMZdd53/n71tp7n2uduvedF5EiKYmxTNuxhTixMDYd\nWMrISAaGTSFwnOQheomRWEYGCOKHPBiwHxy/BMQYMGA4EqCXxElmNEZkQzEywQxmEnkcy8PIJiWR\nFJvd7Evd69z33mt987B2VZ1TdW5NVrObzf0TWl19+NVaa1/P+tbl/1cUwcxzhVZHnt6ZMbNyhEds\nExvNkdE0FaTxsWBuN9J5HokIf0VNGG7NPw7fR2UdOZ3IjJQXVFmX0Wi56C+fjQvJgLK8cwtsC2+j\nyVejcNwe1FcwntC5n1RvEZcny5Asjxzm6eQ3YH0+8WyMlwfdpWV2LlyYUELxs0AeR/TrVert/fkL\ncvI+Nj/rV/GuEEteW8Mn44nR6bb6uIGPGjNkiIuEqnoZV7088tGE8gRcZQ1XWSs+mnwPHMVFWbeY\nlZh2rwhEq0i0OvVeOYpTU5+SgJw6DiDzs5f5heiIyDTnPt+xXQaJZ6k4B0lt0zwzEzIJr9lD61eh\npORazniUvDu++MUv8nM/93O88847fOUrX+EXf/EXqdVq/N2/+3cB+LVf+7Wx+J/7uZ/j2Wef5Vd+\n5Vf4vd/7PV566aUH0eySB0i5B6Tk3BExUzv4DxrBLLI0m2CAFn5jFrrg+nKZu5793soz8/Z6hFrD\naPnRz7PiFug8gSC2MqMzexRWdC7nxHmboNOSjxGM9zM6qOP1HiUj81jkFhhWKiflziip2l9stFj8\n+fpM+GjBazvvvMHJuZt3/sbiZoRpXszyzIlb8F6RBZ+L+YMBR/WencGbHHi03PF83gPnvX+tpGSU\nB7kH5LnnnuMnfuIn+Pmf/3m+9rWv8eKLL/JLv/RL9Ge8H7/4xS9ijOGP/uiPzvM0lHxAKGdASkoe\nIkQW27/8kOZ3H16E931FzQOo8pHiwTxC5VUrebh5+3/9M97+314Z+yxr37sZ5c/8zM/w9a9/ndde\ne40XXnhhYky1WmVtbY3d3d131daSDzZlAlJSUlJSUlJS8gig7zG1vva3XuDa3xpPGPZfucl/+hv/\nyz2VczTzYWYoBrbbbba3t9nc3Lz3hpZ84CmXYJWUlJSUlJSUlNwzW1tbZz7Lsowvf/nLrK+v8/zz\nzzMcDmm322fifvVXfxWAz3zmM/e9nSUPH+UMSElJScl7pVxVU1JS8oB5ECpYX/jCF2i323z605/m\nypUr3L59m6985St8+9vf5nd/93ex1vL222/zAz/wA/ztv/23ee655wD4wz/8Q772ta/x2c9+lr/5\nN//mube55OGnTEBKzh1VPSUL+zChC2+Qnya6NM6ix6mFFta8zayLts0jMlPL6SgQFonDsIi/ynle\nW1nYhO9cqhstsRCOmrfxebGsws8yJRwvcbb6VsFRrXPjFmxfuAcWKfEckfPuBC3Y9oXvTV3w+daH\n/H1WUvJg+fznP8/v/M7v8Fu/9Vvs7OzQarX41Kc+xcsvv8yLL74IwOrqKj/90z/N17/+db70pS/h\nnOOZZ57h13/91/kn/+SfPOAjKHlQlAlIybnjyQrDPKZ0uItvfn3/N2QqHq/ZRI+ScVzwMJjTPmMS\nnMtgjrSm90OsBK+CWVjbLLxFhjPjfN7FJHMcpVWR4V00WQM7XQJYAbf0DLb3NuLmqGH5IWprvNeV\nxgoYlxP3D8mqS+HDSZ08DWmbB8x5daS9Q7xDbTKxvKMkwdsBnWVH49Ay7U4G2Lq4QRYpa9v7QXRq\nyi2TJS2s6xFl08+xAmm1hagjGU6WnT0qPrcCUUSUT1FgUgUUM9xFozo6RY5ZARWhs7REbdAnSrPJ\nx3pUXt7H2yqnPUVG41QsLmpg8+nSuSGByvF5GxMFg7+JHX1VkAiRytzn4sjNfJ6PhWq+UGIe6vNA\nMjsJkQgWkrBdLNFfnKN31Hm9R8+7vJL3k3fjWr5oudN46aWX5kroLi8v8+Uvf/m8m1XyAadMQEru\nA75w2LWh4zDyJa/oAiaE9xfFoeommBECGKxdxpha8B9QX0h7jnQailkF9eFza5Lg0n46DoDCbV0s\naBbc0SeaEQoiCcYYrK3j/QDnDs7Ie4qpYqMNjJmXfDjQwhhvcBNsE62sE9zcT66HszEuqoMx+Oom\nZnAb2/le+N3R8qIVqFwCE4Xj17PO04tw1K0Z1tcZ1oMxns0yvLWoMScJQdHZrfbaJIPOsXZQcDKf\n0vGdWXEoz2Z9jEtDefmAPK6FRGSkfWnV8p3vX2PrSh1ESPqweUOpd2QszlvoNSOyJOFw/XG2rmzw\n2Bvv0OiMJxheTKjHROS0yPI+lf4Oxo13WLOkTnf5Ci4JEsvx4JDGwTuYPB27Fml1icO1x3BJDVSJ\n0wH17iFyJFdcJBkm3Sfqvo3xaUgyK+vkjWscGQMedb87rSV2Nzdwcbi2rf0D1rZ2xstTMFkvmD2i\nKAe4uIlLRpPHEGezDjbthDhTPb5Xxt4CqrhsC59tA4pLb2OTC5hofUT+upip8n3ED4tZlWrxPI4m\n/OGuCs+jw5oqRpMpZoSClXrxTE6+h7R4vr0/ep5TYIC19TGH85BAebzvzpXhPRr4OM9EwRAhYgpX\ndY/yXmSeC3NTkYfCpb3k3aEIeh+WYL3Xje0lJZMoE5CS+8ZxR5+oSEY8Xh8iB2DNcORYqQKKMUtY\n2yxmPgIiphh5daimodMxofMtYoIBI75wKweRGDnjUq6oHwK2SEQoOjXjccZUEangfRfn2oAQxRuI\naUwfiS062aFtJ4mQALgO9LpovIIma2GEOq6jduQVIIKvXcZXNrHdtzD9dxBbg8oVsLWxOCRGNQKf\nAn7u11NYfKZkyRKD5uZYp18A6xzqHN4a1FjiYY9q7xCj48cRTAQFb6PFlvmoBwSTD7D5YNxKUD1x\n2sWbIf3mEsYJb31smbefaeHtSdlpDW5+FBqHyoXrgnXQq1uGtfFEqN+s8+3ve5qVnQMe/+4NjFfy\nqIq38Vicj2r0m1eJ0jbxYA9E6C5fIa0tj8Vl1Rb7lSWq3R1qh7fxNqK99hjD0TgRskqNg6RKtd+h\n1j1E3JCoex2bnWz6FCAa7mDTPfLaZfL6ZYbVCjsXLzCsjcyOiXC4ukKntcTq1jbLeweIT4mGBxif\nj5eXdbB5jzxp4aMa4gbEw8Nxl/fiXkEt6ocI4PIDXHr71DPkceltXLZLVLkafG58Cj44kZ8UJ4X5\np0d1eDyLMul5jKWJ1xzneygOI1WsVKcnHkXCo5pPSCgczrXDoIWpA4L3/ZkzMsflkZ2j/4cUicfJ\nwImIIFhUDUp+j0aHUiQeo+88QYhQtXgmDaqUlJSUvHfKBKTkvhO+FPOHJe84hYLERNE6ZkaHVsSi\nXmGGS/mRe7KhOvLvaTjCkpPpSztEBGubmGiVqctTxg4lZdZJFhTJ9hgsPQEyPhMyholwzaewdoWZ\nRnYiYBLEz9eI9zahs/rkzJkLAeLhgGr/YI61noJ3YOcnIOLSMOsxI8b4nFuPJ7z5/CV8NCVSoLsM\nd64aal0zPfkRYX9jhcZhSmuvN/2aiZBXWvRam0UyNT1u0Nygs3wRnWXYJ8KgvkTr5v99PMMzMUw9\nce8m3/n+vwpm+kySt5a9zXU2b7x6dPjTyxvuo8M5TvBi8OpwvVeZ+SLQFDd8BxNvzCqtGPkXmLPU\nykiEmKXid+Yst/L53FF/1Qzn5jutA1NmRN89QoIcOchP+u8iCDFOF0tADJXj35tWntEYz+xlbyUP\nEfdpCdZ92IhXUlImICUlx27M51jeQnEzOhNnyzvHL4AFnKdD3DlP5S98XhaLWdSvcaFaRVCzyDlZ\n9Nw9mLh7Od5Fy1uouAXjzncUYsH76RHZQB4SjPf/PVVSUlJyPygTkJKSkpKSkpKSDziKuU97QErL\nuJLzp7yrSkpKSkpKSkpKSkreN8oE5EOGYPnwXHYpjnc+6o82tE7Ha4bXfL7/gsSIJLNjgIWvg7ri\nz7zlK2ZumYoEVSU3e627F0N7eYM0qc2NG9ZWcXbO8fqU+ODbSDZdlhVA/GLr1we1CrsbK7g5+0Cy\nuEKvuYqft5xME1o7ILOW7CtEKRjHzGuhKAfrEXevVmcuOFLgsFWl20xmxwkcLsf0Gnb2AiZVBs0r\npNW1WVF4sdR6Q6J09j1g8hR8Xmzkn1Wvg7wTYmeFSQS1J8FMl4QGwqZ1U2HuEiuJEBvke2cTJHzn\nInZunGpQ8fPq5r4HBIOc47s2CGHMfj4W9oZBimOd/X7Uh3PjXskUFAliBOf9p1TBKrkPlEuwPiQI\nplBlOhLWdA+VItV5c6S8JSIoUVC2OaMOY7CmhsGgvofSR0z9zMZw1Yw8PzhWvFHywufk9MZwixmR\n6lR1eN+dIFcbFXELPn7qCJvWBYin780w8Un8qWurcCzFG+UDYDAmwTsaN6g36bRWgiyuKvX2Lsu7\nt7EjScuRX0VQZApxSX+Pam97zGBQ1aPpFpJtU0XR3VdIl58jXflYkPQ9DvQkwx5RNntTcR5Z7l65\nyN7GGoiwfWmdjds7rG6Pb4L2xtCrL5FVg6Rtt7XJ0sFdqt3xuCxO2Ll0DeNXuHAD1u4oW1ehU+y/\nPyIaCq1tS2UQzpUK5FZRO/7FnMee7mrO7rU6UOfGMxlPv3LIys64RGq3WeH2Y2sMayFxq/QzNu50\nqQzH79HOUszdK3WySugoVrs5G7eHJOm4LLSoYp2jt/ExAJLuHRrbr2Lzk/OpwHDpKt3151hqh3tg\nUI3ptOpjql94z9rd62ze+A6irsi1bLi/Ru931aCulreLPTmHYBsQLY3do0pQ/tLKWnhems+g3Teg\n9ybjm7QtNtnEROuFwEEtqGD505ugBWzt+DlVXUWzXdQdnooziKkdS1ar1sJzfsavIyh1WWOLuGrh\nxTN+zVR9oQpVyP4iGB1XpBqrvXi+z0uCN4h5AOqOJXhP2ra4FK8xdSLTOpHw1RTve2PtK6V4S0pK\n7jdlAvLIU/hQnBqJEyxGzAP35DhvQtIx7j0SNnvHKLZIujxWqhipntqHq6jvojLAmAZgcO4wJBGM\nxwWp3SPtfIuYGiKVsYRExGJtK3zBu/AFL6Y+38NjKhqUrtSEUeKpikhHs1whEVFTQSubxajyCdZl\nGHeAj6q4qEpaqdJeXsPFMcedERF6S2v0m6u09m7T2N/GxVUG9TXUjChpiZDWVkmry1S7W8T9PSQ/\nQE/JrQpKcvAqcftNhmufJG88RpQPSdJu6EhPP3J2L6xz98rF4Dxe1Out4e6VTfY2Vrh48y6Ndo9B\nrcmg3hz/fWs5XLtCr7nG0t4tonzI3sYlDtYvjsVFmXD5e9BvKFvXIK3A0q6lfnjq+VGIc/BeyS34\nCLrLOWnDj/Uz+0sRr/zVddbfGfDUt9oYB3eurtJebYzNogyrETefXKF5MGBtq4eLhLtX6vSWkrG4\nQd1y46k6rb2M1a0h1imRy8+YH6b1TdLHN6ntf4/a3uu4yhKdjU/gKi1GG1gZZFQGB3SbVXrNKo2D\nbS699Rckg97xtQh/O/AOlZB4o0MkPxibHQlyz11wPTRqobaO2io+DrK1J/eKRRofhfpjaPtVGN7G\nRGvY5CJjSf1REmIq4PqgWfjZ1EJxRctELJJson4Zn22BHxTP4/jzLWIQ20Q1x7tuOKYJEtjhuV0q\nFK96IX6iHK2GzyckBGP3CgYrFTxugi/Ju8HjSRG1CNFJO+YkOCIJkV3GjHiZHMkaiyR438f7flH+\nozs49SjjkQVE0d9duSUl502ZgDzCCLaYCZgis4ggYnHqeRS03g0JzFCKOeoIGJkdhzpcvl8kGbO+\nhD2KYu3yTKUqkRhjl4ufFz+eWfWGTv1s+Vaw+HgV4vFO51gYYPIBBysb9JbXR+LGem6oCAerl8ji\nJpHzRdypukVADIPGJqb959jh7tQ6xQ+pbv8J3knwGplBbi1vfuxp0sok53IBgSyJeefxK2zc6RQG\n16fPS/h3nlTYufwUg2pUGB9OPn/VnnDlu9BvRMVvT44zHnzVs3cxP2nW6CRBUf7upQqdVo3m3knn\n71TvGIBOq8LhSgUX68y4w9WYeJizvjWY3LKiM9xf+Qj95SfAWCZd26OfGu0+F9/679S6O5Ou7Ak+\nRVxnwqzeKAr5Ia66CdGUaysCUkFanyTqbYL6yapMxX1M1DxJxKbJxpoYm1xC80OOnGcmVx1h7FIx\nozn9aEViRCo4nb1s8KjDboinv1MAgy3eGOcz4BNmKBZbshiZZaxtTPmvUoiiVVH679HQsKSkpGQx\nygTkEUbELiDbKDwKyUdYYraALwSGIvWaGRe+2OePAB45ps9ery7nlHiMFjnDx2OkXqLGyc/To+i1\n1ubGIVIkH7PiBHH9qcnHGFFjbvIB0G/USatzZo1ESIZ5uK4zT4vgrJmZfECY4XCRmZLMjDNoeObp\n36oRksEC10wEH+lCccv70/0+RuNOlkPNvgdq3Z05UWEGa3byUWCS6cnHSGnih6HMRaWI55SHz47m\nRebEHnXcZ8ct6oERBnvmH8O9mQSeH8E8cTYioKXnxwebYs/G/Si3pOS8Ke+qR5py2nQij8JpeRSO\n4YPAI3GeH4mDeEQor0VJSUkJlDMgJSUlJSUlJSUfePQ+OaHfF3f1kg895QxISUlJSUlJSUlJScn7\nRjkDUlJSUlJSUlLygUe4P+PK5QxIyflTJiCPMrrg5s5HgHsSjJwp8/Pu6n7fz/I9VbpAsOoEhal3\nWe0CYgDHdS6ALGqudlqL9jxY4IAXrVYlGLvNF0C4l/LO7957IPfxedd4zu+7+7CY5dxLLCk5olyC\nVfJBolyC9QjjydHif7NZzC38wbHIy88v5FKu+IU6KUFff/7j4Vy3MAo8L+a7mQOoHwRzxXmd86xd\ndPRnxy3t3w0h08orPvfig/fDLCdwW2O48jzKdAddFUF9j36cMat1KlDtdonT/hxXcaXXsOxeKEzi\nZmQFUeaw+WzlNwWM97h5j4YqrR2otf3JL05h0HRB4WoONljVzO2r3nyyRlqd36V1xhwnK9NQEdrr\nT+PNLLf1kD6pmOKdMiPSDyHvzmmbohLjbW2uY7wi5NHsOACVCmpmq28F8z2DznN4B6xpYmSOczsQ\nLtgi75Xzftcu1jHM3UEwBZ3+pAGCkfmqdCUlJSXnQTkD8kjj8ToMX3py1g/kvBx67x9HRn9SuBAf\n9cwmE5yCXaHHf7YTL1I9ls1VdcHYbJo/hghWKsHNfEqcKczOVDNUHWISgqLouxktErA1kOCMjU+D\nC/Qpd2LwwbVYs+CjZhpgl8akgINyrEFtAzFx6AxKVPyB0U5LHlfoLW3ikhq1Xp8sjsnj0bjQMUkG\nXVa2b5KkA7wYhrUVskrz7KyJ91iX45tPM6hdId7/C6L+jeOyVARRpb3xNFtP/yh5dYkoTdm8dYtm\nu308Cq9F1VuXVrnx1EXyJEYcVAZgR/K9ow7VwaU+e1e7+Ehp7AlPfTNmaW9yZ0+A6iDDZTlpJR5z\nAdci4HDV0F4WMBANlVoneH4cP0OqiELzcEitm3HxBhxsGG4+HZElnCS5xeUzuaAInRVPPFSqnSDx\nO2k2xKggmeJNMDg8bnRxvN4qvZWUrOq582SFy99zPPbdYEY4mnd5I6RJgrcWVImzjCjLz9SoAs5Y\nuiuX6S1tsrR3nfrBO4TWjdx/PkXzgxMZ3gkmfgAuWSFvPIbaSjhPPsdM6ux7h3EZ2BpqEsh7yGn3\ncSCvrDKsXwATYfI+le6tMYf349NsqqitgQjqBki6hfh0LEoV1PdRHYRP1IRnROXMcYhEiFRJTAPv\ne2T59gQPD8FKLXgLUXhznDmGIinWLAyAnAtSmB/aOa7lUrwPPc4dYEwVjg0aT47Xa0qeHzxSprQf\nRsKgz/mPK9+PMktKygTkQ0D4UnQIMUZsmBPR/IFp0s+n+NIcWcojYrAkISGYaZQ14lIuSdE/jrGm\njshJh1TEFi/Vo0RkSkvEYjBjHQuRBGPqp3xHPOoHBHPA6eaPEzHV8Ge0A2QrYGLwA9QVnaWRjtPx\n0fou6vuIXUJsg6NERk3luDwB0DwkXRKBifDG0lvaIK0ujcUlWUaU52RJjIsibJ6xvP0Ote7B8REZ\n9dR6uyTDNoP6Gi6ugirG5ZjRmRFbI1v/QfLhR4gPXsGm+wzra9x95tP0V64ch+VJwq0nnqDW6bB5\n6xaV4ZDOUp23nr1Cb+lkRFYtDOphhiBOFeuE/nLK9hMdstrJvdxdVV75H1I2blie+mZMlE2+FtYp\n1V5KHluG1XDNek3hYN3go5EkrQLtBCp9qHXC8dW6Gc32EDPSn1zZ9rR2U+5es9x+whI8UQTjRnxn\nBLKqkiWOSs9Q6U9OQgTBejCp4iNwNiyR67Uyho0T00O1wjtPR2xdtTz+WsaFdzwKpEmCi8ad6rMk\nIY8i4jQlciHOWRvMEos4tRGHG0/Ra12itfU6lcFBeFfkB+DHPSLC85CDVBAEb6vkjcfxSWvkQAS1\nMU49xhUeHeoxLkVGkxKxaLyE+hRxfUQdLqozbFzGRyczED6q0W99BJu2qXTfwWhwZ9eoDiPPN7aK\nVq+heRtJtxEU71O0cPo+wYcEHVskVMH4MJgQnlwXaxsYUyd3++QueNwYqWClOv6eIkKxJ+7pyozk\n4N0RzGVPEj8RCfWqHXNsl2Ig5uQ4tHA6H2JMHWPC+zR3B/hT75WSkpKS+02ZgHyIUDLcjM72w4Ah\nAc6ORh4hYhFdxE04fAkHl/IpI+EiQFQsxZiejB1/wUsl1D+lvEAehpRlgUfL1EOSMW3PhBiwdXy+\nV3T+ps1UedQdIMlmMICbUl4wkcvYW/8I3iZgJscZVSqDIUu73yHKs6l7MKzLqHW26DcvFuVPRiur\ndK7+BLsbFdL66tQlcP1mk9c//lHyJGVQr0yOE3AxdFaH9Da6Y4nH6bjtxxzxAJ58ZbpDtQBxaNrO\nLwAAIABJREFU5jhYNexvxLhk2rWAYR1au0NaezmRm3xOjIdL1x3DquVwxUy9jzEwbHqizBDlswwC\nBZvDwWafvKJT/cCyqvD69yfUOorNp5ssqjGk1Sp+WJgYTonLkzp7F5/jwnf+9zlLDMOYfr7yPGqr\nU8tDDCoGm3Zh6sI8wCTkUZO02gyzIlPc0V2lxVAMlcH+eOJxKo64hXcdGN5ituGqAxJEKlMNTUWE\nOFrFYFFNZ8aJxDg3PFdXcSFBZr4bpRikCcvBps/Eepxrk7uHeRCq5N0Q9oDchxmQcg9IyX2gTEBK\nHiJkQTdzmdoVP1veAmuuZc4C+eOwBctblDGX6lnM38MRyjMLledtPDX5GCXO0rkxJwu/5gUKaWNt\nobhBY4E198L05GOEhb+LBVy8yBp+sH7+tRhbrjWvwAVQu9ixzHN4P6l3wZgF9zfpXNfzUN5CT65I\nWL41N85MTz5OlTc7+RgNXeAekMX2aZ03YSBk0fbNp0w+SkpKHiTlwr77SLfb5Z//83/OZz7zGdbW\n1jDG8KUvfelBN6ukpKSkpKTkkUOOlbDO88/CIyUlJfdAmYDcR7a2tvjVX/1VXnvtNV544QXg3W5Q\nLikpKSkpKSkpKXk0KBOQ+8iVK1e4ffs2b775Jr/xG7/xoJvzAUBRdQtI6S6u2rVQeeoXjvM+my99\nK3ahpSGzZGonFDo/JEj8zKkTxOtcDw4FDleWyeJ4dpwIg2oFb2a3z4vgzfyFZOKVejsPbZzTvmgQ\nzy3QRcrepXymLC9AWvVktXTuvTVsphxeHMyNSwaOenv+xuNqLycZzI5TdG77i0AGNUM2+5KBKjbL\nED9nWZIqrrKBmtkFerH063X8vGV9qqjMkvk9KjDD9G/PX/7lhmi2P/95VAVZZElXjJpkvtTvAvK9\ncC/vqcVGmMN7an7dIhXmSavfyzu05INDkJe+P39KSs6bcg/IfSRJEi5cuAAw/0uyBOBY4Ur0tIIL\nc+QmxzFSxUoFNCVsv47P7N9QDaowJ8pSgiE5s4Y6+AZkx2umRaJCBev042OQaClsLhcJUrrutOoO\nKBbiVpDdBVRz8PmZ9fHq87C5HINKhamKXZJgkg3kSNFHCkWfU7NteVSlv3QJ6z3qPWpMkGg9FTeo\nRuyv18njdcQ5Lt68ycat22MKVwr0msvsXLpGnlQQ72ketKl3emNdKQU6y3W2L63iIgmd3/xoj8TY\nSSYZ5Cz3hhiFPBJ2LlboLkVj7VOUPFEgor7TwlvHYKVLXp0gfWo8dz6acucZaOwbnvqTGstb49cs\nj5QbH8t556P9ILk7iGhsN4nS8U63tzndK3fZ+sF9EFi5WeGp/7JGff9U51wV6xzX3gzt2V+LuPlU\njbQ6fk8lA8/VN/qs7IZ7ud1K2N1s4KLxuDz2tDeGuDlJhcmEajfm7rUgubu841jddmMqXQBRmtLo\ntLG5C2pZ1Spp5ezmcZtlVPt9hus/AD4nbr9O1H17XJYX6K49wc4TP4xL6ohzLO/t0Wi3z1xbUY+o\nx0eFNK9LEXXj94p6SLcwg5tUcHhbI1v5S/jqpfH2qSNqv0F0+Brgg/xu7QkkajGGeiTvIKpIvI5q\nis8PJjxDBkkuQLxePLdDNDtAdPw9EwYgejDn/aPqyXV+HAhGgqLVIu82JXjmiNqghHVGNjjBRssY\nSYp3WxvnOpzO0lXPV5WrpKSk5N1QJiAlDyXhy1YwGuR4g/xuzrwhbyEmsnUY0/VX0DSM4hRSm6pp\n0ZkYLU/xOgQ1s3X9Nce5w3E5XtsIUrgjfhxB4SoOCla+H2Y7oibY5njvWyyYIN2J5qAedW1w3ZMQ\nCfKgiEV9TujcGCReQ2zrRG0VwshxIU+KWLyNGTQ2yarLx8crEDw7vMdbixpDHlv21+oM6slxnFrL\n7cceY+fiRa587y1ae3tklSrblx5j0Fg6iTNCe6VFr9mgtXdAZZgyqCVsXV5lWKucnGcRXAzeF4mI\nQpTm1Lsp1p30lqNcuXhzwKBm2L5UZVg1+CjMVIQlyeGAjTPUd1rklZTBchcXOzAePTILKc5Lb9nz\nyotd1q9HfOSbNSo94e4Tjre+LyOPT+LySs7B1X2SToXGbhNxQv/CLr0rW+hI1nRwech/+59ucfkv\nmjz+35aJhwbjPcb7sUu7vJfT+pM2d69WuHMtjMJfvDHk4s1xSdvmYUqjnbK/XuNgtYaLoLOa0m/N\n7iiKh0o3Jhrak3pFOFi3tFcsa3dzlvY91jnqnQ7J8KReAZLBgHg4ZFirk8cxxnsq/R5RPlKvsWSt\nZ8kbj5EcvIYZbpPWV9l58lMMli6M3CuG/Y0NOq0WKzs7VAeDILnr83ElNRE0Ch47xmWIejQ7gMF1\n8CdysMb1qez8Ma6yTrbyfWi0hBncJt7/70Gq9yjQD6D7GhqtQPUxxFTA9ZHsABlJ/kVibLyJ9z00\nPwQ8RGtI5SLCyOZ9k0Cyiboe5O3wLOmgkPCdjqridLCQpK0UHh5Hm8qPlfYKCd9ZG8RDouIQPZLj\ntdhoGWvqx9dCRDBmCWMaOHdQDLTM91Iq+aBzv/ZrlEvHS86fMgEpeYhRPOlCAlAAkWlipBgqnvi+\nDF4dwSdk1pewX6gTEZIYIao+CXJ2RBKkkE2qoKYKNgEmqRQVcRKhLoX0DpMP+qizEoFtItHqeMJz\nOlozhtVl+q2rIzEnsUc/WefYX66yv948U1dRIVmS8NZzz9I47CEaTYiTQknKsnthnTxShvVkZKnX\neBvVCHmsLO/0qQ6nd7Yqfc/lt3q88Ykqw/qkZQCh3GgYU9tu0bmyg0ZnyztSkdy9lrN7pU3STchq\ncOx8eOpw0uaQYauL1Nv4OB/7b6H94e9bH+/QWx3y/f9hHePPahQFs8GQdGy+MwQB485eMSliV7f7\nuDjl9e+LQx0zvvejgaXaiYvfPxUogo9g+0pMPDzkylsHE8sI9Sq1XhdfmEROciVBgtLVYP0HaDdj\neivrnNyj4/dWnsRsX7rEhZvXqfWHZ0o7KdbirSCH/x3J9qaG2eEu5s7/gdoqxs14LvN96BwiyaUZ\nosvBQFTjBho34JTfx+jxEtVREXTw1tzlYF5zcn92tuEsBiPx0ZM8oYWFhLfK3FkKJceYOnG0MfJK\nGXm+i0GLKFojzbfxbvI9UFJSUvIgKBOQkkeCYLI4b/H7kfTk+Y0AmngNMRGzR4hkxO9jTly2z9xO\njEgx6zF/tGvQvMQi0rz7680JidF4nagixHOqFFQIycfR700hyvzM5COUBr0lw7Ax7xgEVx+i8ezy\n1IT/y2pF5jGteQJaHaBxPvt4DVz6dn1iUnGqOOwCt50At5+0c5MPgEpvMcPLSzcOFxq/NHOXiQre\nGHqrGyOtnRwXp0Nq/dkzBgBkhzOTj0BIimRW8nFUs6kWez7mXA1bQSYsUzwdp/n+QlLEYcBiAXlm\n7NxrJgh+QYnc+HgQYjauTD4+FJQ+ICUfJMqdRSWPBB8McbHza2Q43gXK+2CcmNkseAiPzC6r+7WK\n4n1l0avxAK/awuf4HC/GuT+PH/gbpaSk5ENKOQPyEPL7b/xXalEy9tknN5/ihc2nH1CLSkpKSkpK\nSgC+ufU6/9/WG2Of9fP5xq33m/ulWFWqYJXcD8oE5CHkc099iqvNjfmBJSUlJSUlJe8rL2w+fWZA\n8GZnm5f/7KsPqEUFKicb3s673JKSc6ZMa0tKSkpKSkpKSkpK3jfKGZD7zMsvv8z+/j7vvPMOAF/9\n6le5fv06AP/oH/0jWq3WrF8vWZAHarNyWknpvQfOL2nePtvRwA86Cx7CIzNGp9zDBX5YWbTtD/AY\n7+m5Pa869ZwP+RF4vkvODUXQ+zCuvLhhbknJ4pQJyH3mN3/zN3nrrbeAIIv47//9v+ff/bt/h4jw\nC7/wCx/yBEQ4ry9QJUPVnzERPBt4vi9nn+1ibAsmGIONtg6fn6hRzepYxqswvMMspa7QPx1iCH4d\ns74aKt27DJauFJ2e6ZHLu10O1hoz2hc6xF48xsvUOEURFbzJMD4O/55Uryp5bMgtBNXcyb1BFaXe\ndsRpTpZEU+MAol4VO+jhqtmMMAXjUBXEz3KLViRNoNopvtCnnDuFdz7RY+16lUpvghzucZiSFwJi\nNpsdt3kjo7Ny5MUyPW7YSKl2kuB5M+Pavv10i8e/exAkgWc8bmlsibPCbHNKjPGeaqfHoFGbcU8p\nWZLQr9XmK2HFLVz1AnZwl7nvA4mCT84M1A8Q2wDmKOL5FGx1SvuPS0Oi1eAZMqdeI1W8zlfY8zgM\nZqoM7xFCjJIx7/2Y5bvE0UZQxptRnjUtnD+cWVZJSUnJ+0m5BOs+8+abb+K9x3uPcw7n3PHPjz/+\n+INuHkKEoYKhwvt1OwiWyDRJ7AqRWUKY1RFcoDxJiKNNxNRBEqZ22tShLLJR0GCkipFqkOqcSpDU\n9MPraL4TnJxPdxg0JB/ie0Fi1w+KWYmzHQuVCOI1aD4H8dk9QAqoWLLWM/Q3f5ju6rPkldUzJYU4\nQ1bdgKhJZdDB5NnIfz35yYvQq9exzrK8mxKnEzpQqkSp49L1LS5fv8P6nW2SYTqhPCWte974wTZv\n/vAeN57fZdjIT8WFvyuDjKtv3mF1Z49au41xp93iA+01zyv/w5CdJw/orR/irQ8u5xMw3tC8tU79\n7grizKlTXPzDZlBvo61dfL0NcvqahWsTL92h9fifsLz+bWqNO4Abjzu6hHlCu1Hjv/6tAW+8kOGs\noiO9fBXwolz/uPJfftrx//y04/rHFS86tqxaRXFWeeOFjNd+rMtgbZ+8OiyOdbx9ipI3enSu7LDz\n9B0Gy70zcUpoR7+Z8ub3xfyXn1pl60py3KbRw8hiy42PbPDdv3SV1z9xhW6rOnYNjg9XhKxSpZo6\nmoc9bHZaKjb8RpRmbN6+TZJ5nI3RKQl3HsV0Vi5y+MRP0r7247ikOfnK2gZS+yhSfw6pPg5Tn8lg\nNKqug3fdyc9jEScmKQxC0wnPo4bP3BBxA0y0idgW0xOGCGOaJNEFrGlOiTnC43WIVzf9PjY14mid\nJLqAkfrM0pxvM0ivF47njB2HqqLqSLM755h8CIYYK9ViAKQcGX+4kJN9IOf5Z8Z1/ta3vsXP/uzP\n8vTTT9NoNFhfX+dHf/RH+cpXvnIm9i/+4i/4zGc+w9LSEuvr6/zCL/wC29vb9/F8lDzMlDMgH1IE\ni5watbckhVvu/JG3d12r1DCSHNdrJELMEl5TnPbvqV7BYu0yRiojx2GLEev8eNRS8XifMd//Q4q2\nmZFPjtyJsxF34sJMbCRO8wM07xTO5IUjujrwJ+dSAFwfdUOIamCCM7ZK4dB+XJ6F6iVIVmFwC1wH\nBVztKmnro4WhISCGYfMKWXWNSvcWNu+FuGSZvLoKYot6lSQb4POMLKmixqJAWq0wrFaPZzKsV5YO\nM7LY0WtGuMgg3rO2dcDKTvt49DzOcla3dhlWKxyutvBRhLOeW88M2Lk6PM5jh82cm8/v0dypsPFW\nE5tbTO7ZuL3P0kH3+Cstcjm2fUiWJAxrNRBDWvO8+cmM3Ssn7uN5NaNzcZ+kU6VyWJ844isISbdG\n3KsyXO4wWOkUsrYeKn2wI53mygCfDJF+HRnWwh1VaVO78F1stXMcVq3tkVQO6Xc3SIer4Uo6C2kN\nNJxjb+H69+Xcftrx1J/GXH4jvFp3rnhef8EzGOmXfu+TnttPwdPfNGzcDCfr9kccb/xARlo/SdTy\nZg9XHRB3G5gszCa56pC83g8W8oBGns7lfQarXZq3l4kHlZAI1nLSWn5yLRqWb/2VFje2Mp79Zofm\ngcMLbF9aZudiCzUhMK3GXP/oRZoHfS69vUuS5kWeleCiE9+MyHma7T5ZHNFvVFBjEOdZ3tuj0W6f\nXBkxeBMj6hGfI4AXw6CxTJbUjsvLG5c5fPJ/pLL/HWpbf4ZoHkwCK5fh6HkCiFpgm5DtoOldjmeJ\nJEZkZCBD02Dqaaog1RPPHJMcP2cCBJdzVzx/NrTH5+B6yJH/hwhim6ip4fND0KNZHVPUe/TcCpFt\nYU2d3B3ONDNV8uAEL9HxAIxIgjH1kfIscbSC1wa5O0B12uCJI8vvkrsDkmgTYyqoKrnbI3cL+Aot\niHDkvF7M34jBaILii9makg8j169fp9Pp8Pf+3t/jypUr9Ho9fu/3fo+/83f+Dt/73vf4lV/5FQBu\n3LjBpz/9aVZXV/n1X/912u02/+Jf/AteeeUVvvGNbxDH8328Sh4tygTkQ4YQI8jUpUpHXyqeGQ7G\n76LWyNSLhOdsvSKClQp4g9POhN8/XVqCtc1Ticd4eRDj1eH9gPmJh8WIgZEv19PliSQjI6pmynIr\nh2ZboC7MxkypV/CQd/FJJSQh05aNmQrUn2QYRfiohsaTR1d9VKXfepJ4uA9iUZtMjDPqSIZd9tYv\n4aIItZPrjTNPa3dItd+mMkiJ8rPHIUB1MIT9Lf7bTy7RW8lx8YSOjkBnYwgMeOE/GWrdAcafjRMg\nSVPaqzmv/2CVgwueiSukBNKlAV6U+sH00WZRobq/BDZjsLkLdoqhoCha75Is3ySO+kT1/Ykr0Ixx\nNJbuoGmdrLcGfrL5ZFpXXv2rKTee9djc0F6f3L5BE7711zyN/RQfKd21yZ1EjTxpq43kEYhHo8n3\nVF7N2H9im/rtNdQIaieXd7AZ88c/ucJH/syQVhPyZPJXQGe5xuuNSzz92jbemon3qABJlpPsDrH5\ngMpwiPET2ieCiiWPErJKlTyecs+LYbj6HD5ZZ2n7VbDNKe8LA8lmmDFMt5j+PIYlWViLmAZgJy4b\nDIlIhrriXaH55FtFLDZexeUWNB1PeMbiIuJojTTbmtMxV7xmRLZZDGhMvhZGYmK7TprPWZqpQ4bZ\nDYzUigGT2cvGFsUQM+0ciwiCxStlEvIwcJ9keGctXf7sZz/LZz/72bHP/uE//If80A/9EL/92799\nnID82q/9Gv1+nz/90z/l2rVrAPzIj/wIf/2v/3X+1b/6V/yDf/APzr/dJQ815RKsDxkiZu4+iUWc\nde+x1jMzC++lXhHBmuoC8cIiruchIZucfIzXaxaKY4G14CeFzn8ENVmemnyMNA4f1acmH8dhgIun\nJx+jcY3OYGLycTquvZlNTj5GMUqj3Z+YfJwucO/ylOTjVHmLICrTk4/RuCibmnyMVSs6NfkYpbuq\nU5OPUdob05OPk8aBxvnU5GM0ziV+avJxEid0W7WpycdonI+iufeoALV+f3Lycaq8PKnNv+dtgkSt\nBd4XdrHnEU5mN2aF4JEpycekeudWucCzfVLe7GsRBkEWez967Z9b8hHqXuDdWC7FKhnBGMO1a9fG\nZjX+7b/9t3zuc587Tj4AXnzxRZ599ln+9b/+1w+imSUPmHIGpKSkpKSkpKTkg47KuQutHJc7h16v\nR6/X4+DggK9+9av84R/+IS+//DIAN2/eZGtri7/8l//ymd/74R/+Yb72ta+de5NLHn7KBKSkpKSk\npKSkpORd88u//Mv89m//NgBRFPEv/+W/5Atf+AIAt27dAuDy5ctnfu/y5cvs7u6SZVm5D+RDRrkE\n60NGUEZ5v7XjgxrLvHrvpV3nXd5iai7CIo+MqkfnyHbeC15ksW2kWqj3zME4B/OWywDDaoSft9oM\niAZ2/j5XhV4jmh8mitpsqkLQWMXTRI5GwxQkW2ScZYHCivKCcta8wAWqPA6cH2ztADHz19ibTBZq\n3rHXyMwYxZkF7j3Vwn9gfpzJs4XqXbS8c/0KW/B9EZ7vRS/wg1iadL51LnK8c5/XkveH+6GAtaC7\n+he/+EX+43/8j3z5y1/mxRdf5Bd/8Rf50pe+BEC/kOOuVCpnfq9arY7FlHx4KGdAPmQoadCN0XFF\nk+P/rh5/juuHj2rN/CGCwZo6ZoKMptcMp70FygodDucOEIkK1Zjx2zgkWRmq819oo8ozqkfKWRM2\nSZv6sRSn+h7q2pze56GqQd0mv4vLwdhlbLR6Zr24ImjUDAo9M/Bi6DfXGNZXAIiyFJtlZ7sX6omy\nAcaHDqqaqFDWOnVtAW9ilvf2gvxus0k6ooJ1RBYL++sxb3/0CvEw58r39lje7Z+pd1CLufXYGpdf\nrZJVcvavthm0zir12DSCtM6f/bWYejvjI3++T2v/bNzOEynf+kwXVh1kCdpeQfJTe1oU4l5Cc7uJ\ncQYviov0TD9UUXzkIa9RufUYrtYlX91F49P3tlKr7tBs3MEYj1OD07N7PFRhOFgj1SrUOpAnkE6Q\nrg4nGZmzDEJRNEkhLs6Ds0FK61S9xqQsr71Os/U2qpaD3Y/SPnjsTL02Nay8vUJzp4E3Smctpb90\ndu+LTYWVuzGVNDTVRYo3nLkHTK40Op72ShPjPLXegChzZ+4BcY44TXFRBdRjfI7RSVLOnjhLSdIe\nuY0ZNFZw8dn9SvGwS6O9Ezw61KE+O5uKqIJmiDokWg7Puusxcd+VqSF26cx5PVueA07LCp8OU9R3\nwLeLf9tCBev0vaKgOVZqWKnhdYCbqIglWLOEzPEsUfV43wvvbIlQzUcU+U6VKDEGG+4vzdBF96LN\nwJMCgtFo4t4XVX+ue05KPpg899xzPPfccwD8/M//PD/1Uz/FL/3SL/HSSy9Rq9UAGA7PitsMBuHZ\nOIop+fBQJiAfUpTwJWY0LjrfevzZ/avTk/sOQkxkaohYVB259lGdN7orY5KVAKo5zh2eSSKc7zHP\nOAwirB1PXsLPtpi9KH5fKphomVGFLLF11NRQ10Z9txgd9Hgdly/27gDv2thoLZgVioCtofEyQcJz\ninIPMKwt019aH0sk8jghj2LidIhxDlHFuhSbD4ozdFRxHvxJTATGFH3iCBV7HGRUabbb5P0+vaUl\n8jjGGzhcjWgvn5zjLLG89dwmjcMBV9/co9bLyCPD3csr7G+cbIyPh5bNN1bpLw3Zv9omrzrEGaoH\ndeJ+5fi89JsR3/rUJuu3ezzx2iGVgaO34nj1xQ53n8lORu+jFFbvooM6dJYRtdjU0thuEg+S4/KM\nCpKFvru3wWXaG09ezcO/iwO2/TqmX8e1DsiX98EocdyhtXSDKBocXzaLx0iKU4snJARZ2qDXuYT3\ncShPivZFKaTVkIyogDcYd3Tupl1bhShHK4PxMOvCnzwq1nArzeW3WVn7LiIOERAcK+uvsbR8nd3t\njzHobYKH1u0llm+2woZ7wHihtV2hfhhxuJ6S1TziobUds7Qzcr8DUR6ankeKGkG8Uus5Kn1/3DRv\nhe5SnSjLqfWGWOfBe6I0xbqRTdti8DbBe4f1eUgcVJFTSUnkMpqHW6RJjUF9GbUWk6c02lvEw5FB\nCLHh/lUXEo6je9uNP98iEdgW6BD1xaCDxEi0gpg5SzpOSWVPDFEFHQQJ3rH3owtJEjEcv5dCW0O7\njqTGqxgqON/HF1K6xtSJTHgnTDWlVEV1gC+O6STRCYmA15yjpEuKz47KCsIaQSL39Hvp3aFBnl0d\nplAzVC0+O4ckp+R80HNQwdr6D/8nW1/7v8Y+yzuLDA6O8zM/8zN8/etf59VXXz1eenW0FGuUW7du\nsb6+Xi6/+hBSJiAfajSMbqnw3r+g7qXWjMxnhcfG/JGz01+uZ8rTFOdSQidgfgJlTANjzk4Fh8qk\nSERixNSQibMUhSKNbYGp4NLbM+r1uHwbrym2+fFj749p5FGFzvJFfHzUaR85ZhEQIavWiIc9qt2D\n4K9wpnUAivUZTmJcVDv5/VNEeU5rb4+tSy1uP758djS8+Lm7VOHbn7xEcz8lrSSokVPlhZ+r7YRL\nr65zuDlExwwmi1YVv7NzscbOhSpJ7Trbzx0cH+bxd+dR0dUeVPrUv/sRqrutkWMd/UmwThEH/VaG\nTyZ1iMLdYw+XifoVqs98g0pj9+S2l5O/BbA4cMJh+0myrMnZa1H8nQzA5Ei3hehsZSQ1LiQedpJU\nbfF3nJNEh6yvv0YU98LHp9oWRX0uXP5Tht/7GPE3fwSTRhOfjSg1rN2qkUc5lYHBuMlqRaIQZ2By\nR63vQE+nT0cJsKXdqrO0f0i93xtr9hjG4IixboB1E2bsjg417RMPe3gjxOmUDo5ISES8gWw3mAee\nDQq3olRAEhCL2Coz32mqwYRwTudZNcfn+zDVg4Mi4cgIZ2OSxLQAQmQaeK0hpoKZo3qlmuFcd2L7\njjxNrCTFgNGRr8mEa4vBSgWnGYu8G+fjH8h3Rsn7x+bf+DE2/8aPjX3W+fM3+Obn/+d7KudoSZUx\nhqtXr7K5uckf//Efn4n7xje+wQsvvPDuG1zygaXcA1LCg/oiWWza/mjmY5F1zfO/YEUqiMyWqg09\nvWro0MwsS/Cus1i9lcuhczSH3tI6PjqKm37MlX4bMyH5OE0eVUMxc2Q0bz3emrgU55ii0zOoV1B7\nOvkYCUOKJCJcs6nXTQTXGLD1iQPUMl24RSA+bFLbXT7uyE0LdBU/JfkYb1+ydpOkvntc/pTmMRhs\nkGUNZgeCpNW5S66AsOTKzB8tXll7PSQf0w63+Kzyyl/CTkk+RgNrXYt1M64FgIaZDzmTfIyXJ15p\ndHozr0RxFxDNSD6OWifqSdL55aFDxA/n3O+CmBg5TvJnHe/J7MEs1HVnJx/j0XMjjKliFpDwddOW\nlJ0iGMrOubahxLll3Rtl8vHQ8j7v/9ja2jrzWZZlfPnLX2Z9fZ3nn38eCDMiv//7v8+NGzeO4/7o\nj/6I73znO/zsz/7s+Z6Dkg8E5QxIyUPOIonHfap5oaqPRsbney8sdijTO/fvnvnlqSxW73nq/ass\n2IlZYAPkPSGLXTM993tvZu/+GIMudAvIhD0j74VFSlpQDuH8uRdBiQf3ypiLjPz/3MCyj19yr6iZ\nMZrzHsudwhe+8AXa7Taf/vSnuXLlCrdv3+YrX/kK3/72t/nd3/1drA0J9z/7Z/+Mf/Nv/g0//uM/\nzj/+x/+YdrvNb/zGb/DJT36Sv//3//75t7nkoadMQEpKSkpKSkpKSu6Zz3/+8/zO7/zyjbU5AAAg\nAElEQVQOv/Vbv8XOzg6tVotPfepTvPzyy7z44ovHcdeuXeM//+f/zC//8i/zT//pP6VSqfC5z32O\n3/zN3yz3f3xIKROQkpKSkpKSkpIPOKqCnveMcVHuNF566SVeeumlhcr5xCc+wR/8wR+cV7NKPuCU\ne0BKSkpKSkpKSkpKSt43yhmQkpL3zANYrF2uD3+PPLwncNGWndLlKjniIT4xCzftfTeLLXkkULlP\ne0Ae0geq5ANNOQNS8pDj79F5eDa6qCa+ZkWds2ONabDQJu90q+hUzC6vMmgz19FclTSpzm1fMO3O\nj3+eFbe61T0ue1agX2DjuHiwCwgH2UEV262eNGIKebOLqwwLt+VpgR6bGSyTjSRPUPKDi6iLZ/fx\nFJLkkEUc0jVJi4jZcZLFzDc+V7q9C3NvFVXQj3wnGM7NuiaqI272s+4VDb6Kxc/TcMbQryVzSgMV\nQ24XGN8Sgxcz/4m0FVTsXNkA1KMs8L5YQIkqNK/KuWYzOl+NStHCw+Oc3nmcs2N8SUlJyTlQzoCU\nPNQEl2A54zb87rDHhoWz8agfoL6L2CXENApVotNt8BixxPFFnDvE+8leBmLqRNKAwZ1gQhjVmTYW\nWukfEqV9eksbZNVT/hNFp6rS26V+eBtR8HEDPWW2dtRt2V9fZ/fCBaIsZ3Vrj8owmxiXVqqs7niq\ngx47lyqklVOdsyLQ+EJAag6C0DiwZBVl0PBhQG70UDWUk/Qjav/vxxhc2uXwqZto5M7EoQafNtl9\ncovaXpPGdgv8qBpXaFC9scdzz/8BK+vX+e6tH+LVm38lmHIdd7zCefRxyrDVob/3MRr1O9Trd0Ob\nT12K3McMfY24uYMbNvHZkUvvhPswTtHlXejXkbTGxGvrBJPWYVjF13rokRX5qeTAVg9xlQH72QYN\ne0hyKpPTwn+hc/A4B0vL2OfvsP7WKpXOKd+Y4l5ptHMa7Rxnhd5SjIvG26USEpjdJ/fYf/yA5naF\nx/5slaQbjSk2FZeCvU3D9z6+ztrWkCdfPSAZuDOXzFvD9sUV2suPsbx3wKUbt7D52Tg1hkF9mSyu\nUhkcUmvvnPG1UQAx5EkTra5ih7tE/btM0ihTn5HnW6gfYuNNTLxx7JlxKrDwAJmPmAomvoB3bZjy\nfCMxxtQBCe+AabK9hWEqHA2EnJbZ1WBP4nvkvg0oRmJkSvIgUsWYKuBxvjsxuQmO6G5CXSWPJAvI\n5r7rcktKzpkyASl5KBGC6/n5JB6CMbXCA2RWeYr6ccMudYeo62Ki5RFTQi3ckwsXYrFE0SreN3Fu\nHy06ICIxNtrA2Hrxex7J9lDXDYmImewLYl3G0v4tsqRGt3Xh2BckSrs09t8hKpzPAUx6iJoYHzeO\nR3V7zSZbly+TVcKQdmotd65dpN7psbq9H5ysgTyOGdbqqAkdnFrPcfWNHu2VmN0LFbyVkCx4sPm9\nSfAKQjIU4qEwrCvDuj+WFo3S8PlRefXbG1S3Vuk8cYvutbvHcTpowDB07BDor3UZtPo0tpeo7jcQ\nBBulPP3sf+LaE3+CKTw2nrv6X3l881t86/qP8fZO0KBX48lXd3GNTlG+pdO9Qr+/TrN5k2r1MFwh\nNfTSFpkPI98iSlRt4+MebriEuineMMajjQ5aGWB6TXDx0SVHXHTiE+IttruEDjNcvQtRuNdMNCBZ\nuoONh0U7Itr5GrEf0rCHWBPihv1V9rY/Vpgjgm9k3P74Xeq7NVavrxBl4ZVe6XuWDjIiVzjG50pr\nLyWtWHrNKBhJAu2LHbaf3sFVXfHvAX/+k7fYeLPJlT9fweZBeLe9AnsXBB+FDv3uxRp7G1Uuv9Xh\nsdcPMT4kC/vrS+xuLqM2HO/B+irtlRYbt7fYuLOFaIgb1pYY1ppQDAYM6yuk1SVqnV0qvf1jFVoX\n1fBR5ThDdLVNXGWFqHcHmxZx6nD5TkgSClx2F5f//+y9WYxlWVrf+/vW2sOZYs7IuYauoaua6uru\narmhQVhGsrmizW3xcI37gkBGQuLhYunKgECW5ScjbCxLSAjxgGQhwH6w3ffh3sa3QbRNI+D2hE0P\nDNU1dVVWZkZmZMxxpj2s9d2Hvc+JOHHG7o6szKzePymUGSe+8621p7XXt4b/t4+NLmGD1fLT8rld\nYBbiNCIWG6yivol3h6cCDIMxzZFs69a2UM3KQKQsRwYDH+EpnzGqbmRG1mtKnh+O5EcqMqebMhAp\nnz8JsaaBDGdxDNYso5qWgyClPwb+KyoqKh4+qgCk4qHifAOPAGMiRKKZsx6qeTEqOjVZl8Pne4hd\nwkjMtNFEY0JELqCaoSIY05p4HOJTSO6h8ebUIASKTNErO2+RRXVEM8L+8VgIIID4DEkOuPv48ySN\nJt1Wa9yZCN2lJr1mnQtb+6i1uGD88Rdg+SCjcZRx86kljIJ8G6NfglDrCmECSUOxmWAm+DPOsvzG\ndYKDJQ6euQtpDBMyi2vgaV8+ZOXK13lSdrh87WtEUW/Mrh61+TvPfJpwdZuv779YBB5mfPrG+ZjD\no6fo59uEYYfU15k0y2GsQ+oH5L2VMgiZck6CHL90gDlYR/IIvJkYuEkeYo9WMFdex8RdbNyemPsj\n8zEH/gJyvEKeNel3L4yXLdDd6NFb6/O+/75JlECcTMigDcSJI0odr3zvMb2VhGRlQmZxAztPt9m/\n2uPaX16n14SsNl45tcLtp5bYvdTgsVf7dJfqZPG4nKa3lu1rl2kvL3P55j2yqI5OWJ6lxtJd3iQL\nG9S7+3gbDQOU0fqF5K3ruHaG7bxZJgOd8Exqhktuoi7BhmvINxl4nEVMiJENcB0UV7YrE66thJgy\nICh+n2ZnAUOW3yuCB52U5R3A4zUhMKul7/FzLCLDJKtZvo0usHSw4t3IfcoDUi3hq7gPVAFIxUNE\nkfX83LyJKZcozENZKFOw5iABM3M2iyCmUdrNqBuUSyNmI0DcO2DeEgoB2qsrZNHs41VjyOJ47lyG\n9WD9eQSBBcYLYTrfn03ictZjjr9Gl8cvf3GuXaOxj8uPmLeOP8sbqJmdKFAExPj5A+gCiCL+7Nqz\ns2ZCEPQxtfZch93OZXw+79oqtX5OmM7uLIjC4fWjuf0UF3mONuZfsyy2HF5YnmuXRxFpfWmunQ9C\nfDD/uVVj8e5orh2aFs/uOezlEBEwMTKnvRgEBIv4U2YFHycYE5+a9Zjlrwo+KioqHn6qAKSioqKi\noqKi4lGn2gNS8QhRzatVVFRUVFRUVFRUVLxjVDMgFQ8VqnpO+z8KX4v401L29tzKLf9dWO9/Xv0W\n9afn628gAzpv87miC21QV9EF95PMz5ZQqAWZ4cbzWZ4W9bfAqeNER3f+OVnkvCxe7mBZzRx/xpel\nzr+6BXPsFr5ZFjqIc03RoRRyv6Lno/C0+KEW98BC7QosbDe/guU9dU7tVMW7kCoPSMUjRBWAVNx3\nhBAjFsXhdVaeBsWTgBoM4ZQXrWAkBAw6V+Ulx7n9oVzlpI3oQ8UaPKIBIsHkciUs13RPb4gVwNQg\nXAEEdT3wybhcKICJEBT1fZCwULA6U24haRrjaiugniA5wrj+uD8RjlcvEyUQpilJPcQFE15CqkSJ\nw4UBqGKdx0zo/DgL29dCji44bA71tsXm48ftjdJdzkmanjARGgcBQT5ebh5l7D+5Q/dih9pek+W3\nNwjS8Y20eb1H57k3MGuHaNJAO2vgJ6x5d4bd/af5v7bfz9MbX+OFy18gDvpjZgda53YQsrrxdfq9\nDfq9jYkb2xEPBOTpCiboY2wyoS+tWJNRX7qFoPS6myT9Ncbvh1I2bOMeXkEO15Hu0lhAoCjaPCbR\nOnRjougYG/Qnltu0x1x5/LM4F7N97wU63Utj5Yo41lZfp/N/vIY5WKLxmY8S3rgyfupCx9ZLdzCr\n26gL8P3lE8Wu0/5yQ/POOkEqqIALdOJ8uclhZUeI0iJHTB4yMRARr9hMOVxfIkwy6t1k4r0nLidK\nOuMFnSG3Ab1LL5A/9hFqO1+jfvd/YCZI64rUsMHq/KBCwlIe25TP7YTnTJUiP9BAaSqECYIZqor3\nXVy5P8XalVKFb9zO+aPhZvVZGIlRMkRzlHDiXpCi3B6GCETxi+Y8OgeGbbw6/NxcPBUVFRVVAFJx\nHynUrIJh50uwGDGF/OQpqclxPJ6kCAhOveBFwtHfsUVyMp9P8VeOf2sf55IRKV5Vh/fdkQBGyVHN\nEU6XYzC2gch0tSoAlQDC1VFVK9sAW0PzDqL5iV1wskldADQDzVFzovrjTYALG6iYcvezkNfXEZcQ\nJIcYn6NAv7nG/sUncUFUjHsr1LsZeSAkcVDIoaoS5J64n5dD0IU/ZwzeeaxzQ9nT/YsBdx8Lcbao\nnAugveoI+0KtYzAqKEq/5egul3k7BLJYObyUUWtb6kcWo4I3nqNrBxw+ts8ggUh/rUN/tUPrziqt\nrTWMN3ib03nPTbqP3y4UdwUk7qJxD+0so73lohAFk8RIHpCVZ++N3Rd5a/953n/5czx94a8w4ulr\nwCv+Ird1FTFFvohafZe4dkCvc5E0WWGg9Ss2K9WxinvK5zV8HmPDHmKy8lTlxEEXa/LhbVVv3iWu\n79FtXyYvJXERj5j8RG1LQdd30KVDzP6FMkcIaNTDr+1AmJUjlpY0WcVkKVF8hLFFObHpsRrsYSVH\nABN0uXb1S3S7F9i+937SbAlQWs0tLm7+Ndb2QcCvH9L+3/+A8JXHqf/xd2MPl1CU3ef2uPnRm+RR\ncd3E5tjWHj6tof1WEZwp1HaXad5ZR7wM7ynJwBvwQblR30PrEJb3T9acG4UwBW+1vH+kDHo9YXqS\n3yOLArIooNZLiftp+Qx4on6XMB3v+J/Gi6HXXCKN6+UlE/oXXiRZf57G1ueJ916mEA4OsOE61i4x\na95FMcXzOPLc1ovEh3kXNCsFI3LU98rN7OV3NQNyOBUQeJ/g3OFIu+LcPt63sXYVU5bjfJcs35kr\nkyuEBLYBOmhFFTRF1ZSDIqac6T2R4B3kPrES33cp3rE2XiyGRdr4ivtCtQek4hGiCkAq7gOmnKUY\nX74jCCIWxZYa97OyMxeBhaVeKMCUHka9UXbmzZws51q+oPuIBDNHHVUzFE9glhFTn7myRBEIlotg\nY0wjVwAL4TLqy8Rzdlogo4hP8BKQ11bRMbuy+2EjsvomnpzjtU2SxjKTOlhBrtg8Iw8MxivWTz4v\naoXcBPQbyp3HQ5KGGXVX/pvVlKzmCFJIG66YmBi9FAD0W46k6TAktK/v4kI3bifQvnJAd/OYeltI\nrt5Fw3zMTlBoHmJqbfzuVUy3NXYPKIbcR3z59t/jtd0PcPWJ/4+7YTRMU6fDjhEIjubSFlFtn07n\nytg5O11BlzURSak3dgjtmU6xFFbWZCytvE2atOh2Lxbv6AnnhCDDX9yCXpnMsN6buN7H+5B+b4M4\nOuBi8wY125/Yd67Xd3ni8c9ydHyNKOxQrx+M2pUBUPbM22RPv43/6ovcWanT2+hPvLYm7KNhn+De\nRVrfeAyThmPnWRCsV0wqhImysicYN+n5BuOKH3BEaZEgZPT8Fb/16xFJHLC6e0Cje1wsgxy7HgVF\n7pAmvUaLYZQ69GdQG9G5/vfob7zA6ttfINTwlMm4V4Ui0DC1Gc/tEuoSNL0HU1WqBp1/ygGN8Zk4\nKNqUPL8HRCgZXselo0cxBKYxbEfHD8GDJngvpYLWZFUug0XFlDPP354M8VnPs9p4xCILtPEV54ze\nJxne+yLtW/GdThWAVJw7hnDspTSKUOTdmP9iEix2jpSuSDE6rgu96PxiSx5MvQw+5oz8BK0y+Jhj\nN0G7fxJ5vDSW2XyUovd7sHGdPIpOPptsSZD7mVdi4O/tZ8KT1U5T+uWK0l/ys4osZ00cx9e359r5\nKKH/5O7MjQEiQBZju7PkW8sObZSyFc64V8oyvA9nraQbEkXtIviYcQwAuY/BzNjvMfi41hv/bILh\nhdodYtOfaiflbNLy0q3Z/spA5MbTOc5P94cUE1TLr74H8WejqFFD42Ht3tynu5j5SOfszRAhyHOa\nnflSunkY02vOkvotahSlKRHR/OtramXwMcfQtWcEHyd430EXsHM6JWfJGQLTxMyR3AXKQGZ2u1dc\nrfMMPua38YKgC7bxFRUV35lUAUjFuXO+myQX87VY8PHNlbvYYciCVVzwnAyWXM1B7WJ2i14JP1gy\ncx4OZXY+jSGDpUrzbBcdfbOLbUbWBcX/RKaPyI86XPTaLmZmxC12KRb059UsVHaRt2SOzYKXVhZ8\nHI1f8JoteLCibvGN7gsZ+dJw3gGdb/szWEY1nwfRwZdqI/zDTLVcquIRoZpXq6ioqKioqKioqKh4\nx6hmQCoqKioqKioqHnWqTegVjxDVDEhFRUVFRUVFRUVFxTtGNQNSUTGF80ya9k0VupBdtbmzouKd\n4TyftUWTDvIAGp+KR55KBaviEaK6qyrOHVW/wKbwRTeXu4XUVOScb2XVdLG+gl/QbkGMm6+kAxAm\nA7vZhS9SNQXq7QUt/fwN/+IMktv5pTsLzsyvZNgH8XPsFN9bQr3M9RfYRc6dkue1hexsmQRR5thN\n/v+4XTdbmms2yKA+306oBfMT+6GQtY7LazvdoTeQBwtsyS4vwzy7LAjwxsy1M3lWKOfNDLyVrFbm\njJmH5os9HKa+gBGILDaWt2g75RfK3aEs/go/z2hGyzZ5nlVFRUXFdKoA5JFDMEQYQh7WITJPWiTu\nmvEKEhEMMcJsqUnB4nwfr67IRDzNzsQYszInYaDBBpsE0eOIac60M6Yxs15loUUCMtcHnSFzqQ6y\nI8gORxKZnSUPavSbG6RRAz8ha/vQnQj1TofWwQHGTe+U5YHQbQT06wGT+uWD349XhTSedS8piuIC\nJQ9zvPVTOqqFnd/cIlh7C1s/ZGI31BfxxOar6zz9f7/E+t9eBS/j6qS+CGZWXrvG5a+v0NyPp/Rq\nFYzDrN4j9TFuUrbzUwRBn6WltwmHHfPx44hNwnONV3k+fIslmZazQWmQ8n21v+Z/Wfkz1oODKf7A\nmpRW8zat5m2smS4DLeI4zNe527tOpuH4pS1/77sGt7tPsN27Sq7BBLvierb76/Q6G/ikfhIVTPDn\n8xoHT92hfXUXb2YMIAjsXYLO8mR3pw6ELLJ4OyUsKyMo6+FwdZOk1pwasBSTAULz8JAgTcv7Xcf8\nictpHG2XSQVnv9oEmf3cqoLmiE9A4jn+BGuXCYJNRGbLbRsJ57bdIhHGNEGimXZec5z28ZqWT97k\nq+FxnGc4YCTGSG1m0FXUZTGFs4pzZLAH5H78VFScM9USrEeIIkO3GUogGjXFDMFDmHG2mLlwCKPZ\nzE8jIgghqhZPzugLyxRa8+X3iuSAefnZ6Q6mpcgIPJDNbaGa43x3pLNv7Ao2WBt+10SX8b6Hy3ZG\n8oIYs4S1LWRGAFAY1sHEIIUavvoUMEWiweG7XsH1wCfDboRmR0UHyZZZzgEVS791kSxeHmqrpqaJ\ndRlBNprYzJsQleIeiNKUcHeXfr1Or9Uqc3UIaoSkFuCCwn8O5IEhShxhWnS4BEjqcPe6pd+adKwn\nmfK8UbJajtoyszyKMw7jDOIHXSTBL++TX/8G1HpFor7wEBO3yburaNoaLitZvtvk0t+uE/WLztrF\nrzzB6uuX2H7pTdrX94dFN25dZOXrT2CTIqhcvRPQ3I85uNwlbebDOtq1LeyFm4jNAYPTGO8cgckQ\nmdwJsian2dwmy4/o9S7gfQQoBs8TjTd4rPEWtvzu03KbI21wM98kLZtMi+dZc4/HZQ8jxaX/B8t/\nztvpFf6y8wI9jYuzIp5abY8oPB7K5rZat0izJfr99SKjdXlWT2df77kmt7rvYSk8YC3aQcpnw2nI\nbv8iPdcEhMzV6HWbLIf7rES7CIoIJHmd7aNn6KWrw2N2vRAJEyQo70cBdQG+vwyuuBb9C0ckq20a\nd9eo7y6PJSQc/Npdhn4TmodQ605LayK4wOKsYnNfJMNUBRFs7omSrFBiNoZea5mk1qDROSLMkuHd\np2LwJgQp5g7qvS4uTUjqdVwQDoPv5uEtWvtvY7wrpKxtXAQX/kxyUgnKnzKLhU8LWWZzOihQyI/B\ndRAoso0TUeQQGvVXBBy2bH8sIptFu+IOmdYBF7FT2m5LYJfLzn3Z7mGAvGzLtDhc8eSuO/yuAqoJ\nQkCRALC4SIovZ1LOJ/gQAgLTONX+WpSgTDZ4cqz3O/t6RUXFu4MqAHnIKWYIZGInvujAB2UHfrGl\nO+80RTZzj2X6zISIwRKVS7dceayTO8VeU4QIIxFIMNFOJMCapeEovbXLiBkv35g6El3Hu0PU98vA\nY8YjIWHRuTG14t/TfwLAo+5UwOD6Y8tyhp0en5K1HsMHdZLG+pi/ovMW4WxImBYj8Cp2LPmDAPVe\nj7jf596Vi7jAkocTcoSIkNYCssiS1nL6DeFoXaYmk1DAhQ5vFR94xnqYAj7wqMkwrX38yh66cjDm\nR4wjbO1i93JqNx5j5XaL5v74spaoXeP6nz7P0ZVDDt+zR/PGJaKj1phdmFguvNXi+Im7dK7tYdfu\nYOLxGQrFknmDlXRmXo0w6BO0blLPDaHCY/W3iO3osyQCK9JlKXyLtltC1fCk2SMSN2b3eLzF1egu\nf9L9IMdaJ44Ph4kDT9vF0TFR2KbdvYhiMDaZUEfhOFujky2xHO3jNOA4W+XsxVAMh9kG7XyFJn2y\nrMFh7/KYHQia1dA8QkwOLkSz2ri/wNO5tkuyesza69cnnziK3DHH69Cvw9ruVLPiXg4tpDlx6ggy\nVwQjZ/0FAe2VdaJuh3qvgzd2/LkArHPU221UU1QczaPbY4F6Ua4FY8pZDl8GHhPaCzzqk9JOIe8M\nA76TQxDAQhkQFHFUMLFNtraBMTWy7B5MGRw63XYjtmyzmhP9QYgS4NwhisP7yW29kqOaF4EIHj2n\nGYhixiM8ycp+pn5WYpzP8NpHz3m2peKbxEuxTvJ++K2oOGeqAOQhR8TOXTdcZAJfJFnWg2KxeomY\nBddI68SAYtSXIBJj7KylVoMOQ6sIKuZWMChGVmdmAKbcFzI787AAWdQkr6/PKVPwNkTmbDo3quSh\nKTp6M1Aj3LtmF9pTmNcWyJ5sFPf4G3PNrORc/evNuXaN7RVMZ22mjSDEuSe9/I053qQcQZ5zLQRW\n4x0u272Zyf2MwDWzT53Z2eUD8WzUtsl09n4EESUIu3idvWzHE3CQzj93TgN22u9h7sVVg/aXZtYN\nwNUWG8V2s6t/gghxMn+21oURPp2+TA2KmodJh1rn9twyWWB/RvHcJsXPTHdFQDAvD5+IQSRAZyy5\nHPibO/BR2nkSdE67ApzzjLgQLLAcVcTMPdaKioqK01QBSEVFRUVFRUXFI44gyH3YryEP6X7Tikeb\nahN6RUVFRUVFRUVFRcU7RjUDUlFRUVFRUVHxqFNlQq94hKgCkIecgR58of40PmFVSNPOz5PxILGm\niTUtVBO87zOprqpablgvN6EzvsFzgCCo75VruyfbqSr4Ls61EdtCTGOKnUNdD3DlOuzJil3FKnEF\nl5SKORM2elOoUDHYd+K6yJR10Woi4n6HKE1IGmu4cPIeFC+Ci2uAEqYpxo9vLFUKad6Nu/vkYcDR\n+hJ5OOHRVqXe6fP+z7fpLgW8/UyLtD5hz4hC80i4dCOm1/LsXc0mr/NXMGmI+dpH8Ku7uCs3IBg/\nXskNrTeukUZgHFg3efeBCzP2PvgWx09s03zzOs3XH0P8hPrFPWrPfplGfJN2vkzHTd/P4NXi1WIl\nm7oZXfD0xHBD11mnQ4tJG8Kh5yO+kV8hx/Jes82mtCfareUBP9NNUfb5z1GLrweT9ysJnla0j1dD\nL1vG6bidKqiLyJMWIh4bH2Ps+D4AVVAfgs2KzoKbIvWqsHxrlbXXLtJf6bP7zO7kvT4KptugvdbD\nppa4G2ImdUK0KLLTEoIMokQnXwlVRJVuMybIHGGaT7QT74l7bWzex5tgovBCWSxpbZmksUqtvU3U\n25noTzGorYMJENcDn0608yYkrz+JmoCgewuTHky5oyzYOoUKQ49pstrO98j9MeCntt3FaXFk+S6I\nJbArEzd6q2qxwXuB/R+LMmhj56soKqk7wEiEldrUd5BqjiF+aFUZv2OoApCKR4gqAHnoKTrrnhT0\nrDStnyBf+/BgpEZgV2AgHSw1rMR430O12OxZBB6jL63id4foqOywYBETnnQMNAccSjgsowjI8pGO\ngbpD1HcwdgUx8Um5vg96op5TSEfmQDT6oi0Dk0Ht8GmpphMOVXUUSpWsUx0ms1zI8+bdoaqOikXD\nZbANrHpwKcHxXbKwQb+xhtpg6M8FQaHiU36S1uqYPCdM06G6liJ4a1FjCJzHupTN27t0lhocrzRR\nW3w/TFJW944J0xwF4iRldWePO0802HqigbdFneMurOwUnUlBCPaF1oFl/3LOwWZeLNpUEBVMbsrr\nIth7VzC7F3HX3sJf2BrGa423L7H+5WcwSVRuqFe8BZuDKcW1VJSjp7fYeel1fFiUcfz863SevMny\nXz1LbetisQbZOOx7v4Z98Uul5K6yEuzTsscc5OskflLSuKKOTmO8eqxJMUNpXiUyCZGkeAwew11d\n4ZCMCxxTk+IeytWw5dbZ8SuDw+J/+sfZoM377B1aUmyYrnnDi70GT2Y1PMV9+Iv9A/6HjfjP8RI7\n5uQeCiTDlOpYVh1hbZckr9HLltHyXlNnyZMl1MVQarrl3Q1M2MPG7aG6lnqLy+qoBuWtpxCkqLeF\nVFX5xNT2Glz8myvE7TKgTVq07jXZf/KA/ccPhjLLph8THi6Ds6gtxAjymiPuhIR9W1wLLa5h1C/+\nr0bIIiWLhLiv5f0DqGJ8IcMLAztLHlqiJMPmfmgX97vUu8dFsAIYXzzfRSBSBPwKqDGlQlbRWe+t\nPEbS3KR+9DZh2h4+P0XgUWOgOaxBq2gX8g5SduYVQ15bw0Urw3gtW34Gkx0TtF+7+IkAACAASURB\nVG9g3EBhTYrAQ6KhP8xS0Ra4HoM22GtGlu/i/Unyx4XabnVk+T2M1Ans8lDq1mtG7g5HpMK/PQxG\nAlA5UeLClnmbpgU4itcErylWahiJh22tnpLcHSiFyVx/FRUVFVUA8ojhC7ndYaK1h7OBFwKCYLWQ\nyh35vJB9tbaJao08PyrlgyfP3igZisFqhLFx8dIcG5dU0BSQQtJymgyk5vh8FyRGTAN0WrmKaoKq\nQUwdMYMRyTPlqgdNis6irRezIjLBzoQQrhQzPxJAsDRxYDrIurQOu/Trq/Sba6i1Z+yklL4NSIKg\nSMjmfRGgnBohHvyvedyl0e5xvNIgTHMa3WTURot/r7zZZfNWj5tPL+GlRr17VuZXEIX1rYCVHcv2\n9Yy0ATKmtCSIt9i3n8JuX8Es32HtlSvEeyvleS79lnV1IXivpOv77HzkVdLVzogZAr6WcPCRvyLc\nXWH9bova+/4CWkcjp1mAgJwL0Ta9vMZBvoGf0qwphtzXMGTUbJeaLWbjzg6w9wm5qWu0fB/Uctev\nl7pXo6LKezT5M/c0T7HLD2dtXkzqw+qfPjsfcikf7O7yX8MGfxDHqPjRMsv/R7ZPZPv00hU63Yv4\nrDFuBPisjs9qmKgNAurPzJwMzo1xRdDWrnPhb6+ydHcFhpLAxXUVFdbfWGPl5jLbz+6RhgE2qZ25\nZsU/STMjrec0DkLqnQDrxqWeAZJ6EYzUO54oc8jZx0wEFUjqEcZ5mkfHtI4PMc4xfloU6zO8CLmN\n8UE4UtbwnAQxnfVnCXr71DvbZULSCTLTEqDhCt4lqLXktXUmzWb6sEW6+l2Y3jZhf6cYuJj2fEuI\nuh55tkXuDpjcrizWdnvtkeZ9jDQBh9dpSTC/WQRDcJLDQ07/pVAKk2FOj2mz6YrTHl4TjNRLuzNy\nxaVjkRDFlv4q3ilEZULbfD5+KyrOmyoAeSR5OAOPAiEMNufKVAJ45r9cBbC2fvLLVMqZj3loNjLr\nMb3gYK7UL1B0QMpEaVMclb3kJQYJ0KZYAZBHcRl8TPFXfu6Nwcw4yQKIKisHnZmL8wQIM6V+HOFn\npUBBsDnkkRnvUI5YgXTrXPqb505dr8n1TJf63P4HXz7p75w1G/R/N+5Sf+KLxTKAaavjSqYFH6cJ\nTEY9mHfvCXu6TOLH82QMGCw2+lAS88FsujTvoMt5ZBXETV9aOOjo99bL4GPGPYXgXQ0xfrpd+fH1\nL76HoBeXlR63FQSbGnzWOpWfY+JaNRCleRTMuAfKYoAocbMfWcC4jJWDvTlWgBh8OOt5HMw6RsgC\nkto+WsJFsyS6i3tNTAh2lr/CLnM7OLc/t9zF2m7Fa3sBu8UxRFPvOyjuAZ2UYX4Cii/yjcxr5B/e\nVcEVFRUPAZUK1n0kSRJ+6Zd+iatXr9JoNPjoRz/KZz7zmQddrfuMlC+m2S+nxZNknfctOlhEs0i5\nC9iJmXeoJ+UuEJWpmR6kjHpb/O2+SPW8NXMtVU4N4M7AeGEROUgfp0WRcy6xtWVgOafX61mgcoAR\nZU5aFYBTWcpns6yL3c3HsuA94Kfs3zhDsQRrvp1NwgVGMKW8trPtxA+u62w7o1P2gpytm1usHdBF\nRjQAUb/YkyGLPd+i84MooBjYeJg51wFsmR98VDwYVMpkhOf8U82AVNwHqgDkPvJTP/VT/Nqv/Ro/\n+ZM/ya//+q9jreUf/sN/yJ//+Z8/6KpVnCsPonGuXgjvDNV5rqioqKioOG+qJVj3iS9+8Yv8p//0\nn/h3/+7f8XM/93MA/ORP/iTvf//7+cVf/MUqCKmoqKioqKg4PyoVrIpHiGoG5D7xyU9+kiAI+Jmf\n+ZnhZ3Ec89M//dN87nOf49atWw+wdhUVFRUVFRUV3x5f+tKX+Kf/9J/ywgsv0Gq1eOKJJ/jEJz7B\nq6++OmL3Uz/1Uxhjxn7e9773PaCaVzxoqhmQ+8Rf/uVf8t73vpdWqzXy+Uc+8hEAvvzlL3Pt2rUH\nUbWKc2extfjnX2bF/edBXNuKinOmuo2/M9D5e+++Vb/T+NVf/VU+97nP8aM/+qN84AMfYGtri9/4\njd/gwx/+MJ///Od54YUXhrZxHPPv//2/H/n+ysrK+de34pGgCkDuE1tbW1y5cmXs88Fnt2/ffqer\n9A7hi4RZYiZI5p4gDDY9z+5IF4orusCmx2Jj8SJ2i72J3WJ23oFdxN9iAYPNU/K4wex6Koog6mdu\nah54mHfECgSZI4vszGuGB5NRqGXNMrOKNzqUeZ2G6cbgBIzO9Jf7oLy2Mw4CsFLkBpmqllXi1C6k\n0lbkbplveEcslnlXDC55z9fmF4u1fbJ8kNNkikcFVSnECOaow6WtPvFhY/a1BWwquHC2Py/ltfXM\n9OfNiUzCrFJzaxd7Ir1nkZvAm2Ao3zv7QAbP95znbCjDPdufyHzlrQeLlkdwHp1TXbBNriKe7wR+\n/ud/no985CMEwUl38hOf+AQvvvgi/+bf/Bt+7/d+b/h5GIb8+I//+IOoZsVDSLUE6z7R6/WI43js\n81qtNvz7o4UghMgCSkNpfg/vu3NlHUOzjEzI/Dta6qBrN50iU7DDa7JA8itT1ms2InaOXXlsrg3p\nbpHgbKa9zPl7QeP4Ho3Du8igwzVWrCLeE6Y9bJYUNlP8pjXLW8+scu9qqxAymVJmvxHQXlaS+mxt\nrawGYd8gninOig/d6j63//5f0Hn8TvHxmHpV8XvSAL3xXrS3dPrjM3ZKbPv4GYpUg1PQz5fI0gZ+\nqlRX4a9lujToYadoVw38ZRqTuQhVmXiKBSVSRyc84tX4kExc2c0bxQMdgZ51BGTDekyqn8Hz2Opf\nc2X5FYxMy2kDkgcEt69jdzeZdXEDk9D+wc+QvvhXqHEgk485j6DWDrGZnV49wDpDd8nhQiYe67CK\nRjhcD8miWSEZBM7Tq7dwZvI1G1Sl12pyuL5MFk4ZMytSwRP0t6G/VSQInOZRPUH/LuHhK4jrl8/P\nmWNRD97h+2+T9W+gPpvYHhRZwF3xXDK7LQODNStYs8LszrnBSgNzjkGNJ0V18v05ZJ628oi/BD8n\nM7uIYIiouhnvIIM9IPfjZwrf+73fOxJ8ADzzzDN813d9Fy+//PJo9VTx3nN0dHRfDr/i0aKaAblP\n1Ot1kiQZ+7zf7w///qhQBB6DjOQWVTsnA7snd4cInQkJCT3qM8AjYgilhdcc57sjwYNgsaZRZO09\nw+nRN8XhddCpA+9TwGDKHB4nI34GJBzNcD7xYEPENGbbqQIONC+8e4cm22CbZb6PQqa0yI4ezMz/\nMVY8UOsdEfXb9Fvr9BurI3+P+l3CtDc8qsBlZGGMt+FQqtRb4e61JfY36yBCexX2L9S5dPOY1b3+\nsAviAsOdx5Y4XK8N65fUlUYbwnRwRhUfwMGG0m8CItjcoqL4wFPEBWW3Ju6RP/YGunwAwO53/y3H\nz9xk/X8+R7y/PJi3IWnk7DzZpr+UASHsPIHEbczaFhINEkQKsemxHm8T2/HnaNAXFIFe3mKnf43M\nFx02l0UYkxEGPUCHcrVN02Yj3CU0haxvqF1SAvoaF/UvZ04SX6ObLzHISJ55i5EcS1akwhAFhfez\nx9/hHjVxHAbwNbvH5azBlTKB4ECI9o9jyx/VAhIRLB6jKU4t7kww3zQ9mtJDBOqtm6w17nD3+Cl2\nO9fLgy46AsHBGvZ4ubi3+03s8Qr5xjZ++ag8dYqIp1W/Sy06RASSl75K+uzr1P7iJcIbTwyvmRpo\nrypJvZhdCJMAmxnyOMcHOuyXi5cyQClmNtO6IhHEfTBnExKWeCu0V0KCzNM8zrGO4bUNMkfzqEOY\n5YAhi5s4lxNmveHFFSCt1djf2CCPiuf5MAqJkpTmURfjPVLOigT9HeoHr2HzYmBHe10IWmh0geLZ\nLz3mbSTdRbQ4+2b/r3G1TfLGNZBT81jdt5DjlxGfokDWO8aEG9jwIoUMbVFNn+/i0m3AY8SialDG\ns4Bb08Ka1rBdsaaO88e4UxnTAazUh5nGi/s8xvlekU3920TJUXUYCYYDSYOApGhDF5VGH/jLcJpj\nJCxntMcRMVgiVF35zqiWjn4noKrcvXuXF198ceTzbrfL8vIy3W6XtbU1fuzHfoxf/dVfpdmclZOn\n4t1KFYDcJ65cuTJxmdXW1hYAV69enfrd33/jC9SD0aRbH9h8ig9tPn2+lZyJINji50znefBS8Zqj\nM5L/KTlZvoORBoFdAnVMSsRlJEDMEl5TvKYYiTAyK3GWourxOi0I8njfRyQuMv/KqQzAE7HF8do6\nMiHgOSm2rLuOv0gFwHVQ10PjTZBBgsJvbfTPqKdxvEPcPaSzcgkUoqSL0bPlKlHWx+cpe5tr9Bsh\n96608MFouXlkufXUKnsXUzZvt+k3Q3YuN8v8HycUnUawqRKlRce0vcLYIKaoYDKDhhn5yjF+ZRe/\neWdsFDVdP+bO3/8LGm9cp/nak7Qv9Dm+0B8bANakhbvzDNH6DaLlOyxFBzRse2rclvoazgccppt0\n8+UzfxW8j0jSkFa0S2gS1oJ96nY0AaUIxORE5By4ZTIN6LolnJ4dyRa8hngNeMzs0dCU7+Ye64wG\nRiqwFXXZCfrYfI0Ey/9bC9g9c45FIBCHVQda5CVpmR72zOxEYHKurbzCRuMWb7z9d/FpjfBwDfGj\n97K4gHD7Kv5wDZ78G8KgT6O+gznjT1sdej/wZ6R3XiH4k79PHkO3pWPX1nhD1Itw1uEDT5AZwl4w\ntnxHLfQbSpAqUTL9Ps9Dw+FaSPMoo3WcEfcS4n46NgfgbUBiWigOwdNeXqbfaIwG7yKktZg0jli9\nt0Wt2yY+ukGYjCYBFIC8DXkHDdeKBIXZPuKTMbugfw+b7JHWNlATFoFHfnaEVvHZDj4/wIabIAEu\nvQtnMn2LFDPFqkERyoghsEtj7Urx+QrGNMnzA4QiKDk78FHYNfEak/vjqed4cbQMNhwGWyxx/bYS\n2ypeUwSLmTGbLWIxalCybyIH1MPLl++9zlfvvTHyWS9/8FnfRQXxDz4T+n/8j/+R27dv88u//MvD\nz65evcov/dIv8eEPfxjvPZ/+9Kf5zd/8Tb7yla/w2c9+FmsXy+NU8e6hCkDuEy+99BKf/exnOT4+\nZmlpafj5F77wBQA+9KEPTf3u//rU93CtdeG+13EWRqK564UFOzMAGeC1Dzq+HG3ElwhWYiyz7QqK\nl94idmIW8CcBxtaZu2ZZPfMyGQseVQ9BNN/fAliXUe8cFgkKZ2DUs/XEMmlt9jKQXivixnvX55ab\nR3B8YfZo5eD+yJ/9q9nOBDqP3eMoXJ1th2D7dS5fvjm3fpmLudt7cq6/EM+VaGvmBFQxmm05zteY\nfc2Ep7TNB+QeZsZIbmY8/70ON0w0c7xXBFqmRyCz76la2KFx1CTtrc20M0mdpfodTDj72XCXt+le\ndDAn0aLNLbXunGVFAi4ExiepztgJLoSV/TmdaBGyuM7R2tmgcoI/k9K695U51VMkm59pXdRhj1/F\n+zkZyDXHpVvz/YlgTWs4EzsNIwGhXWLe7EMxE2zm2i2Ox59jILBIUCEioPZdEYB8aPPpsQHBW+0d\nfuMr/88DqtHDw8svv8zP/uzP8n3f9338k3/yT4af/8qv/MqI3T/+x/+Y9773vfyLf/Ev+OQnP8kn\nPvGJd7qqFQ+YanHmfeIf/aN/hHOO3/qt3xp+liQJv/3bv81HP/rRSgGroqKioqKi4vx4AHtATnPn\nzh1++Id/mLW1NT75yU/OFSr4Z//sn2GM4b/9t/92Hkdf8YhRzYDcJ777u7+bH/3RH+Wf//N/zvb2\nNk8//TS/8zu/w40bN/jt3/7tB129ioqKioqKincRcg4yvHc/+2m2/+QPRj7Lu/OX/x0eHvKxj32M\no6Mj/vRP/5TLly/P/U6tVmN9fZ29vfmzlBXvPqoA5D7yu7/7u/zLf/kv+b3f+z329/f54Ac/yO//\n/u/z/d///Q+6ahUVFRUVFRUVI1z6gY9x6Qc+NvLZ8Wt/y//4P39s6nf6/T4f//jHee211/jMZz7D\n888/v1BZx8fH7OzssLm5+W3VueLRpFqCdR+J45h/+2//Lbdv36bX6/H5z3+eH/zBH3zQ1VqIYkP4\nZOlJKOUnF9y8KBicT4pN6zP8FWpYs+2GHmWevKNg7BJiWoUK1Qw7sXUw8Ux/qo483yfLdkulrRn+\n1CFZ+2TT+kSHHlxS/Oj0NdGKIN4hLmOiFmyJF8OVt464fOMIm3/7a6zTekZvpUvaSKZKdypKFmXk\nd5/EH69PrZ4q+KSJDzLUzJICVVytx1b3Op1saaZqcWgTrjRepxFMl3NUFTpHV/nGre+j3Z2+pypQ\n5cN+l4/Lq1xi+h6AkAwJOtywQn/GIGMG1KXLdfaJZuyRypMmt9/8Pm699b1k6XRVPIvn6Sc/y3ue\n/GOCoDvVLmru0AyPqEmfWWpD8dsXuPaaY2PLIX7GtV1qc/DsW3Qv7aDTJFpVaR451u4l1NszpKhV\nWTroYvIM8W6mXdxtc/HmDert46l24j2NTg8fX0HN9HOnCBosoeE6OlPyWzDhGkH8OGJmyd8KxjQw\npsns9kLJ3TFZvo/qDKEOdTjfx/l0Zps3XXDjW8VgFpRVXwzF6fw2/tvb8D6OEGAIqXKOlDyAJVjO\nOT7xiU/whS98gf/yX/4L3/M93zNmkyQJx8fjsyj/6l/9KwB+6Id+6PzOQcUjQzUDUjGF4mWhOERP\ny/BSKFDNlOEdIKckGovN2UpevPhOqVKpjkrpnthFU+RwpVDiElvI8PqT7wKIaRKEF4Ai4ZywhGqK\nut5onU0dCZaL+omAteBz0OxU3RTvjnD53vC7ed7HmAbWLo+qa5m48IkvfGSHYGqorZ2oYamC5sjp\nTolP0DNyvYVEaoiWidVEPepS1FhU7Ck7GcrwNo8zmscZq7u9ERneb4Y8cLQv9EibOSi40JHVMuJ2\njE1PlJBckNNf7eDiHJImPmnC8QZmbQtTP+nE+7SGO7qI5jUwWuSi8A5cgJzaBD2Q4fVRQuIb3Eua\nxFmP9fjuRBneyPTBQCNs081GZXhVQZMG2l6jV5bRvnWZleYtrmx+jSjsDq/F4z7l+bxHiKICT8kh\nf6Mb/Llep8tAytlzze7wnmAL8BxhODLChlcuOT9sRD1wzwjb1hCREUrGqva5R5NtWviyw+pdQPvu\nc7TvPTs8nqP9p7hw+atsXPwbjHFluUqDjBo5rLwNKze5ePFlbtz4KHfufgAt852YsMvq4/+T1ubr\nw/56JBk9jcn0pHMWHDZY+5MXab56HUVpHnlWdzzb1y3HqzK8V1yc0Lt8l3ypCwrZUofe5j6tty8T\nHbaG90DU81y4k1PrFSFlnHia7Zyj1ZC0dvJc1Nt9rry9R61XPlfOoeKL3B/m5B6weUqUHBc5cIB6\nr0u/Xmdv8xJZXBtes+bxARt3bmLzDII6GjTQvIOkO8PnSgFMHcJlhjK8toa6LmRHZZLJkvK5NcVJ\nR+wSPt8vVK5OS4NLDWPqw0dKJEK1j/cnAV/RyT6R4VWFNO+NyfCqerzvoXpyb3t1CEHxc6qtzX0P\nPQcZ3rLWIzK8YBCCb0mGd5yTYzc6Knl+3jK8xfsoLP8vWMp3wQSFwor7y8///M/zqU99io9//OPs\n7OzwH/7Dfxj5+0/8xE+wtbXFSy+9xI//+I/z3HPPAfCHf/iHfPrTn+ZjH/sYP/IjP/Igql7xgKkC\nkIq5FNKJgmgAC8o2Fi/SSZm1SwUrLV58OjWQUbwmoGZMknfk/1iMmLJOgg0vYCaMiIqEYEPQBNUc\nCVaQSQo1xhb6oprj8yNcvoOeCkgGeN/F+x7WLmHsGhI0YBDIDOsG+H4RYNhakWNkgi+g6DhpjpcQ\ntTFqo5PcBSP+HILDmQAX1sjD2uAAh5bWKVduHLGx3eH248t0l+crgXlRumt9uqunOvulQ7VKf6WP\nTS1hJyRrJmTN00FBaZhH+HtPorVjZGUb11tB+8uMdQgMqMlRJwieYO0O0jg+ZVbmJPE1tnpP0AoO\nWYvuYc3JfXI6rqoHbR5rfZ3D9AK7x4/h25uQx2W5J4aHnSscda6wufYKz6/+FR/wbZbVDa0Gls/L\nLs+yzxf1Km+aOs8Et6hJeiaWE3aNsG+ES84TKtwOTDHfURoOLt+mdlinx21d4vb+8xzdfhHvRlXS\nVOHe1ofY33mOy9e+wObqGzQlO6mXACjWZDz55J9y5fJXeeOtv4uvd1i+9hWkPDcndVQa0sdpSr/f\novXF72LlS88Nz/HgbglyuPqmo9eArSeFwyd2STdOSdqW/nyUcfTM24RHTVbeuMzmDcPSoT9rRpAr\n6zsp/Zqh1xAu3Dlk5aA7NoAqqgQux3tBRYiSNoEbfzbiXo8rN96kvbJKp9lkY/s2td7p3Bml46CB\n2sfR7ADJ20XgMen5tnUwdTQ/Bp8Us59nn1sBG6xhghVcehd17bJNMWfaoSIoEYlxrovXHsrk59v5\nNs53sWapUA/UIkfNWVTzctAnwJMVCoLnRBHYjLbJg/9biVD8guqC89Aib8ncNv5bQabmHRm+C9Qt\npM74bkQUxJ//bNCsHJVf+cpXEBE+9alP8alPfWr0eyL8xE/8BGtra3z84x/nj/7oj/id3/kdnHM8\n++yz/Ot//a/5hV/4hXOvb8WjQRWAVCyITn25nsUQl+/zWQ2hX3BUb5Gs5VKMTgabMwb8pcwPWEds\nbYZfKaRFXQeXzZPbVFQCJFyaaSUo+GyhBY9qIzSYHjAMDi+P6rggnjrDIUDUdwON2bkzIfvXj3Gh\nn3nJ8jAnu9gbrciE2vl+E3WPnXprTXEaZAQXv4Gc9Ion+ktcbSynxYhV+b3IOdzBaXW5sw4L8dzl\nfp3vd4dMq50BjHieN7dYCu300yfgEbasmXl+RSDA0739Agf3XuJsYHTaYZ7VaXilVSY9nFSmAHHt\niM3n/jt9DWdeWiuey//572G3N2ZuTo27yuFzbxUzX1OOFSCvd3n8FUeQzH66a92cKzd2Tr4+5XEz\nzhGlx1N9DT5vHeyxsjOeV2nEUigSgS7wfGMbiJmxJEuKcXVj58gBI0VQIn7iQMUoHu87E5OrjqLk\n2uE8l1wZovKYZly1b3Pz8jiLtvGLUmRWn3UMctKaVLxD/PEf//Fcm5WVFX73d3/3HahNxaNEFYBU\nnDvzpPe+SW8L+RMJFitXzEIdcmbu8zjtbnykfYrlQv7ULLYty9v52dUFSGp2/rHC3OBj6HChw5Cx\n2ZuJVkFWZimfTWDyhVaSZXlzoQpuBEd4FcycslMjsMCtsugyt04yyIMyy15o1vbnuhRRcrULFW33\nVuYq44hA2po/ahzkhjCZv2/Aer/QrSK6mJ1Z0O6U5zl/X7CbOmsf12mzGfs8TjN5SelEjwvaLcqc\n4OMRQM7MQFWMcx4qWNP8VlScN9Um9IrvPBZuS9/5RnfREhevWfXi+Haozl7Fu4LqRq6oqHjIqGZA\nKioqKioqKioedb6JpIHftN+KinOmmgGpqKioqKioqKioqHjHqGZAKioeIqoNlBUVFRUV3xJe7osK\nFvfDZ8V3PNUMSMW5MzuJ4DftbcEyF1SM0UU2jEORvHB+2ar5zIR5pyxnJhI85XAxO+8XOjNBNiPp\n2ymMk/mHq6d+5hkqcw3VFwpT8/w5DU7Kn4E1iwkHdF2MkenpEIf+dL4NLH7JoqDLIvdUmjXQeUse\nFAx+frkKvtlDZ6iIFXaKTcz8a2E9zvrpiQlL/AK3E7DwBn6d8L+Jdue9SVkWU1VadHN5kSfkAQwz\nvAtGNhY/b1VnuaLiUaAKQCrOGeF8M/YqzicofnZgoyku2ys04GfYqe/g03tz7Uywho2uMvcRcUmh\nmDW1J61FOdkBmu3PsBv02Wer7ijgReg1Ivr1eGo8MLC7cCeh1vWnCphgqLDxVova8YyOvkLcFx7/\nWp2lXTvVTtEiJ0XYBzP7WCSt4beehnSQZG6yXeIabHWeIPPR5A532Vk3aUjcF2RKMDVIPrdjQl6n\njptSpC8/b2vEHvXh72PFloHHTXeBN/NLOJWJ9VMVvAr1i29g1rZOlTBmCeJ5+ej93Equlv7HO1Oq\nQu5Djrbfx/HBEzPswKnlzR/5CvvvOShP1YTcEyhZTWndWgE3ZVJ8eKMFvPbhlF5rnkyXod9o4Oeo\nunkb0Kst4Y2d9VQgrg/JTpHEcsZzm4dNus2LeJntD82KxKQ6/VqoKt73cO64TI46PcO3kQZWZmVQ\nP1X+Av1oQ8R5vp49KTqjbVF0IeW6B0uRp0SZHcQ9kADvIUEoc4Gc98+DPrCKdyXVEqyHEEMIZfbw\nR4lh8sFzl0r0eJ8gWJCQU2neRtE+PusjpgW2VdajsFPN8fkBlIm21B0jwSoEaxNzlogINlwvk5Ft\n4/Pd0b+bGja4gDEx4IuEgxLCMEt5MdOivo/mR8PAQt0RhBtIsDS0AfAmwoeN4vsTGLxS28srHGxs\n4oPi0e03arSOOoRZPmLXb9TotuqoMazse+od5XjVkEdmxKlxxY8QsHFziaSRcXClSx77k6R1Hq6+\nHnDxLYtR4eKNgINLOTde6JPWB2+nooeq9Q4a94vPNAEXFgGGltdCARVMGiF5gNDAd5dheRezcWtQ\nmUIpGXC+eBa6fpUb7WVWol3Wa3cQCllWBfJ+i/03v4f+4bUi/wmKq/fJG4OcJcV5XooOeP/mF1iv\nb9MBXlbLRefZ9CcdFgH2JeAv7RIHZZ6IPWIu0GOFZHjeRGDfL/Fqfp2uFh3P226Tp8JbXLH7wz6y\nCGy7NV5JnqCnNdi4gyzvoTvXoLN26ooJ2jqEtW3yIOf1/tNspVd4pv4aa+FB6a844tt7z/ONey+R\nu6Lcw/2n2bz8ZWqNvZH+7UGyyX5yCa1Z9n/wTba37vH4nz1GY68x7HCqwK3nu2w920MtkDQhzyDq\nFxd+eK8I0e4G4cEquRW+8V3K0h5ceUsJ0sEtUJQcpSk2d4gY0lodk+eEKctUxAAAIABJREFUacLJ\nERR4a1ExICG9ICbI+kRJB9ATf5phu7eRvMgVovkhhKtouFY+Z8Xz42xIv7GOKxNzZvVV4u4ucXd3\nWG5RaAbZ4UlCUJ+AqRXZ0IdGgnNtsuQG6ot7yPkOgV3CSGOkvVB1oBmCYk0dozG5difkBDEYwoXb\nRhHBEhUZ088lkZ/iyUBdmQn9VJZydJgA8WGnGIgavAuCEWnhIpFixrtiuqei4juAKgB5GBFTZKZV\nV7w0Hnq+uZfrt4riUO8QCWcm81LfRn0XsUuIiVFX/H7Wm+b7qDvGhJcRO5qZeoCIJYivoOE6eXIb\n1ZQg2EBMY/x4NQPNi04VUgYeyRkbB+l28bfaNRCLC5swIylaFobkQcD+5iWyeHSU1YUBh+vLRElK\n47iLt5bOchMXjAYyUaqsbzv6Dc/RaoAo2Jyx3ABxN+Ti68t0VhN6az2Wdg3XXgsJ0xM7QVi7G7Jy\nL2DrmYRbz/UgStBaF8ypl78AQQY2g6QOWYzkQRF8jJQrcHQB316DC28jS3uoBni1Z66J4TDd5Dhb\nY8Ps0giPOdp6gfbd50DNKW9C0Ktjk5hg/TY+cDy7/lUeW3ptZMWPF+FOYNlTZSOHmsJf2yY3zWiC\nR49hmyYHxKz5DIvyenaVPb8ycu5SQl7OnuRWvsnTwW0MyivJE+yfsZMwRa58A+3eQ3ceK2YlNu5A\nPJr1uusbfLXzIuvBHu8JbpLmTV678z10k7URu6S/xs03f4DW8k3Wr3yF1Mfs9q+S+9GElu0rHf7m\nf3uZjVc2uPKla7Q3cm68v0tWP9O5dSH0ArApYnNsp0G8t4Gcnh0R4XgD2mtw8W1l85bH5o4wO5NA\nUQQfhiRBQJAm2DxHjcGbM/lpRMijOnkYE3d3CfIUk+xikt2R1HICkB1AfoyrXwNbI6mtkMWtM/4M\nyf/P3pvFWJKd952/75yIuGvumbV0V3f1QjXJbrJJ06RpaTzSWBoPbJg0BhAEvhjy+MFPNmDYfjEM\nw0+GVxnwg54NwZZfLPtF1IMwYw1NeaG5aEiJW0m915ZVlftyl1jO+eYh4mbem3lv3KjurK6q7vgB\nie66+eWJ5USce76z/P+dDZLmMu39dwmyGLIj8IMzT7yCH4CP8SYAMaTxHbzbn7wneDJ3gNAjCFby\nDrCmnE0MRAyhdPGakfk8mcrbxvc3myFiMBoC/oK+C/JZBMEi2LxD/xS6hisOVYcQFuaD7qlIoB45\ntQpWzVNEnYA8wYjYYuT8yZ0Jqbbs4GJRdcUejTI86g7m+4hphvojxK6VholpEDauwVzDMS0Sjzn7\nEfwQZwxEy+VxwPaVZ0iarZKTE5Jmg6Q520Ed8s5bq68M2pSuvReE7l6DT/yofCTReGHjZsDtL++W\nxuXO0ynBwWp5nLfo4QbaOZssngnTgO29TxLceaH8sN5w1e7wyev/b+lWg0SEH4VNdmhRttggIeCP\n3QZ9tzAao5/KkXb43vBVVMsN+6R9jH/2TaAsTtjN1ti586cgi0rjjg+fo9fOwJY89AZ2PrXDg7U2\n5QsrBNImnVsbpdegRti/pDz/5rA0DhGyMIJ5HXExOCO0Dv+4PEwdjoTB8ifKz8+GZGGDoH97jke2\nxyWbZO6AshF0JcO7HtaUv2tGgqJt/OBtdz7QYYu252JG9z8qHXYlrec7xhDPI9mEPm8LWU3N+6He\nA1JTU1NTU1NTU1NT86FRz4DU1NTU1NTU1DzliAryCJZLPYoya2rqGZCampqampqampqamg+NOgF5\nwhFMvuHxCcVrOl/6Vv1JXBmnceULTkUaiGlTtnZeVfNN/D6ZW576BJ/soH72Jk9VxWV7ZOkOOm8f\niASIaTJvjb1xCSY5LKRAZx3YsfTgLZbvv4X42fdPvKfZj4mGI0ngGXHOs/qgR/dgWBpnnJIFgp9j\nDTFsQbCzhhmU7FEB7KBJ46iBSeY8y9Gg/PcAKGutTV588b/Qau2URClHgeEnvU/Td7PPTxXuD6+y\n1XuezM0WA1BvGO5cJ916Hs3KRBAMfvcKunsF9bObWPUG31vG9xdKfT9UBR8N0Ua/XGLUJgRhD2ti\nSmstDTFxA0mD8sr1QtpMcEE2R/ZUuPVyk6OlOXVb0R/Im5D+yiu4sFtyTBAsjd4uxpVszlZFsLjm\nFVRm1y2AMR2C4BLle3Ko3B7nG73LFxmoKl5TvGZz/ZNGG8c/XKS4hnldhVHcRY2Umwsu7+OBICez\nIBf6U9dDzSOgXoL1hGMKPXshQDVFn7AN6aebGQ1Ggwm1F9VC+rE4Z8XlMpCcjZuUmszjpilrBQTB\nEsY0AUWlgWpcSGXqZHljCjWqDtEAkWC6UpcfoAxQd4gEy/nP2Pn57Igs2TzZWO7dATZYwdjlqeUZ\nU2wWlkZ+bmc3pJsWEiwiPgGfYrJjXLiEBu3TzeGqmPQAM9xh8Si/juUHb7N17TP0lq9MxDWGKc3B\nqdpWI04YtJtk4djrrUpzkNAY5ucixCztDdm+1CFun3bMxCvNvqM58Hhr8Db/zGZ+QuAqC5XNF5Td\nK4bgeAGOF3HNPtnqLhqedgglDWjd2yA6WEJRwmFEFqXE3Ri1Y3UWJLB6DzrH4+rE52ibHj/TepPl\n8ABV4crlH3Lv3uvcuv1lsuxUEME3BmQb93nQDGF4nfeGz/NS6x0+0XqLYMyfZDtZ5ce9Vzl2uSzy\nweAKq+07LLc2MYVnhir0D59h586fJks6ALi9Z7DrN7Er95CxOH+0Rnb/xVxJCmD/EqzfgYWd8SrD\nDxZxRxsn6l06WEA6+0ijPxGnWYSmzVxljBgaAxh0IR1TEhNPsHSPYHkTRBEB62OyrIXXsU63N7C/\njhysnUhZa+pwjRjsuOQuuVJZGuLCDBeByQzBMML4MzLOmeCMYfuKZftqg8WdlGvvDGkMx8tTTJZh\nqiYgjSWSaJGk8yxR7y7Ng7cxY4MDaiI02iCQJjY+IoqPSJqLxM0lGPMdMVlKFB/lioKNNbLGKibe\nwgy3zmxIN2ACjDQwQBCskmUPyLJdxtsVISSw7cqKQMaMtd0+ndj0nRsSugkFKsVhNO/sT21XJDfu\nFLF4vQhp3nJOZdUBAhRXHHeyHkVCDLb4PMDjikGa97M9XDASFjLBimLzAa6nUKmrpqamnDoBeeI5\nHXsQiZ5grXOPJ0HUko8gzpJ3PBs3S43F44nzxOEk8eiMqRkJIvlsiBYdfe8Hxb05X56SoZoVso2z\nvEpG0ryHSLAGEuLSe6g7Phfnsl2cOyQI1qdI8hbdOxHEdlBtFjLAggRLiDmjZqSeINlDs2NctAzq\nsMMHyJkZmSAZcvXt7zHorrJ17bP4sEW7HyN+UpPJOqV7NCANLYNWA+s8rX6M6GRcFDuevXXI8ULE\nznqLwAmtnjtnPKVGyEKDeMU4z+4zcO8FxZvRpebRdtjC3H0Wt3BItnBAY2+Z5tbaSYdt9CQHSYDd\nDUjbCXFnACvbsDQ2kzGlagJJeaH5Ls9Em2P3N38Hrlz5IzY2fsrNWz/L5tanyda28YuHY6+IoAhv\nDV7i1vA5PtW5wWqwy0/7n+J+cmWsM5rH7fSvcTC8zHrnPSKfsXvnTzM4vsJEZuQN7sEL+L0rBJff\ngSAlu/cSOlw4E2fRB9fzRGTjJmo97vASmjXOxx2to4MY090Fo/ikWSQocnpPjEe7h5CG0O9gW0dE\na7fAphNKX8Z4oqiHcwFZ2kKPV5Hdy+AnpY3FG4JBGx+k+DBB3EgmmYnjeutJOkNsGhAMQ0xmME7O\nxR2uBvxkpculuwlXbg4IE4d4//Djp8XFJJ1nSNqXaR68Q3S8CdEKBAsnxxuVGw0PieJjhq1lsrBF\nlPQIsuRMeYJvXMJHq9jBJpIeIhIw8t4Zb1uC4DI2WCVN7qG+n3t8jGZQKl/MWNttirbbJ7knEdM6\n6KMBm/ODOSflFe+blahICC5epj1vHyc9NkafGzEnCcH5uPy/htzf5WETh5OEZ6w8IU+48kTk6fAq\neax4Hk1e+mSNe9Z8RKgTkKeMfGRo3M7rySL/gpj/JVE9TmlEV0DMjGng/EtZJcTrPvPui2qWyxuX\nBjl8somfJ6WrGd4dYU27NEzE5qaHJio9P/EpQf/uXKnfZm+PlQd3iJeulcYFqWMh7c/sL40+7xwl\nKBYXljQHInirvPU5JR5d7rmC8xqyh4u0N9dLpu7zT4NEiD/5FgRZaaeuIUO+uPgHWFzRATs7AqsE\nNmHj2h9wsxuiI0+QKeeXaMgfHb8OY0K65yV1c6fxew8+h925PHa880mmpk3S26+eOafzcSRN3IMX\n8Y2ktDyyCN9bhmjGszf6kyAlvPImYbNXOmNkTYbbehZ6q0wPLDqNWYAUy8qm1lnxkQsyGmmE+Bl1\nK3kysn054Oq72bnk+KERAbEkC9cJNUJUYcrgQf5YeJqDfVwymBpzWl6Ab6xhXTw9hmLwgJAw2MC7\nvQtZgCIY9CTJKMOjeGTOsicpBnAusneYO7DPXnIjSJ4QqC3yztlx+hArvA2NqYawp6VRlFcnIDU1\nHxXqBOSp5MlMPh4FRsL5CQMUzsPz74tgKo1gVl3qJqZV6jFxyujLeE7wnP0qAKJK1lqZH1fhrEZx\nZ40Lp+GtEHfml2dUMDq/86GNBML5I6Qd2yOQOR0PgWO3mHdSSi/8dHR13op7iUdLusquRc78d3ac\nnvhzzPHfsBVGjQVsOKxUnPaXqBJY5XkRBOPnPyuNWImSi2qnBOMKg8M5L5uKqXAdgrhhpTg0uZDk\nY8Tc/WOjI1c2LrzYoelqx5VKbV71YbLpS87O8/H53nvfPCIVrNqIsOZRUG9CfyqpG4OPPfUj8LGn\nfgQ+ytS1W1NT89GmngGpqampqampqXnKEZVH44Rez4DUPALqGZCampqampqampqamg+Negakpqam\npqampuYpRzT/eRTl1tRcNPUMyFPJx6c1KDVeG6P6ps2q222r4qv6q10o4rJqxm4VT050fqyMJB7n\nFKlasd5cUWdzQp1WM1+zF62QY6qWp1R6JyuGoVKtOJ3jEjnCuIoHrnJMrVS3zl7wko2q7/cMlawp\nBT6mVrTifancqFzsfZ5nhvhoqNhG1ftiamo+UtQJyFNG/gXxuKrtxPjhQ0M1xble0emZ/kWV35OR\nr8ic8oBq96/aPXbZPt4dFucw+4vUmxBvGhUOG84/tirdrR8TDndHH0wLKhzv/BxlrTxuce+AIMtO\nPzsfhSCs3wkxrqSDrGAUWj3FlHmRKYS9NqvffwmblDlyK4e+y3vJFZzK9H5ZcaldH9M+DsFX68DP\npnhKlrYIVu4wK3OQQoFooXOX5aV3yAV9p93r0d96sOmZz6aQtMCVTE4Xp2PefRm7vzy7OBXwQiM4\nwmRlz1SeVLggQcXPTjCKum33MmyqszvJqrjQsHOpg5eSjr4qqMekSfH/s+9JFjYZtpbROYmDuCEm\n3i+e+RkPC+DFoj6e+96qBHj1FTrmQpU2IzAdRCq0AydllmMIK8ZFVDk/T252OzvJzJ8Vr1nxfzPa\nZEaJYDV1K6/p3DY+/02dhJSRz4A8Cjf0x31lNR9F6iVYTyBek6k68IovNOQ/7Nbg1JV8moPvo8Ka\nBazp5sf1Q5AQJkwEFVXFuUO8780pTTCmhUijuA4PY27pRWn5f8+4Fpfjcdk23h1iw3WMaY2VB5gQ\n17yUu5wD3sXYZP+cyeDpaRqwDVAHflpd5+cdJDGLd79L0t6gt/4qPmhOjvx6xWZZLoXpQI3B2yJB\nk5FApmCyjDBJEFWa/QGDTouj5cVcdbEoT4FBW+gtWbwRlu4HDLsZg4U07w+M6W0ubVlW7odYJ6go\nR8twtKzn4hb2oLsvGL3M2ptr7HzmDrufvJv/0oyOqjTCY6LgmF26HKQtrtod1s3hyWWoCs6F3Lz1\ns9y791nAENmUbG3r1Izwofosioij1dohDHrIIrjVW8T3Pok78dLIiRpHPH/tWywt3gag11/j5q3/\nhV7/0licoEGGW9g/9fZwFuIWzJrZUQtxB7IUomE+9XRaZTQOOiy+c4Vw0ER5kezKPQav/gRtxhNx\nsrOBffuTSNwmQMkaGUl3WNQtJ4E+yPBRAkZxmiBpOGFGKJpHrt4NuPxuRJAJXpTDVdjfAC28P0YJ\nxOoDz+o9j/Uhx0uLNIZDomFclFYcVyHIYmyWy9xqNiQLGzgbFUFnKk2EpLVE2ujS6O8RJr3TiCKJ\nkPQAcbnvjUn2cM11NBwzhlQFTZHeWxA/KJ4wiwmWENPktDgFMrJ0uzAQzVPL3KH7bJ0JjEmF5+3K\nuNfLeFyEMYaINt7HZP7gnCyvSICVFkaC4jzKjWdFDEajImk436aIhATSRsSgqnhNcDqYWV5+vCS/\nzjNmhIpOmAvmxq7z46qgOFQdp+7rY208oNQmhFUQX8xUP4Jya2oumjoBeSLRky8BKapIi5GpDxcp\nEo/TRCg36ApQtUUydPHnZKRJYJfO+X/kXh8Z+WNr8b6Pc4cl55D3xkSaGNM8cx0GpJF/UWo+Ajty\nS38/qCZkyV3EdAiiK4DBN9fw4dJEYqC2Qda8hGR9bFJicCYWjCkSkaLjeiZhEqDR3yK6+fsMlq/T\nX/0kqGKcw4yN2ArkbtTe461FjUG8J0xijJ8sr90b0OwPOV7q0lvokkZwtByQRTIWJ7SOQxr9gMFC\nQtxxtI4M63dConjsHquwuAftQzhcUwYL0OzB0o4QZKfl2Szg0g+us/zmJe59+U36l44I7IBmdIgZ\n++ZzWG67S2z7Ja7pAd3wiHv3Psut218my04TP3Eh4YNn8AcrpFfuQjjfLVpwKEKzsU+jcXDisg5g\nmz1a1/8/3PE66eYn8C7i2at/wMbGTzBjcZ32Dp965bfZ23+Jd279Oby3+IVDtNmf7E9bB61jyMJ8\ntmPWU+BCGAQQJBDE2DRg6Z2rNPa6Jx0+QQjvXSV4cIn4pXeIP/EmDFvYt17FHKxO1FkYhwRJQNJO\nSNoxGI9rxGDH3h8BjVJcmGKGESaLaB8YnnmzQbN3WrdGYXkHugfK3oZyvCx0DpVLt92kh6IIcatF\nEkW0en0C5zBZSpjGE3MZAoRpjM1S0rCJ2ulfTWosw+46SbZA6+gB1jvIjpHsaLI8zQgG9/DJPq6x\nnif1g5tI/9aZWSqHz3ZBGphgEbC4bA/v9s8eGe8TwGBMo8iRzg6I5O2K0gBc8b5OjzOmQSgbeN8n\n83lCHZg2Ugz05GUJYDGY0rYpb5Mtquakoy5YrGljJJiIs9LAaIjzQzyzjRjPJgSIx+v5Kc3TuBAj\nFn+SeLy/QbLR+RsCUPOhDXbV1NR8+NQJyBNM3vg+nlEfISJ3vZ3hdCuC0bD0S+yhjykhoV2fY0ql\nONfD++MKJQZY2y0tL3f1Ba/Dhz7fqWfne6RBE2k9O3vduggadtCsj/iS+1e4NuP7eSIyKwylvf8u\naesZfNCcmdQIYJ3DDAcnExLTMKos7B/xzqeWT89jWpwXunsRz76lpTKNgRNWHwj6QEvXcUfHLS7/\n5DLb1/+kdBn/UBvc2P0s2bufzx2ZZ11H3MLureA2HsydBQmjQ1qNvbIqI1jY5urSn7BsjjFmetIr\nAqsrb7PtF9gdXp29HyHvcUMagZY1wwJZg40fPUcQhzPvn3hL881P4O9fR6XEyVqFRq/BYH2X0odA\ngCDltW8s58s6ZgQGGWzcVZ55z5Uu01BrSZoRne37pVVh1BNkCemMBGSEDxqkYURw8FZ5eW6IHt1A\n3WSCcv4EY7L4boXOriefzWiUto0QoMVsSVmctZ1iVsWXxgkhbs7gyChOpDun7TZY08KXtT0FeUKQ\nzc0nlBSn8xP9amgx61Pz8DwiI8J66VvNI6BOQGqmIiWdmEd93Iss6yLLe4gDV9sIe8HnVnXFddW4\nqudX9Quv6vNU7bBSmny8n2NWqzKdmB0pK69yZVQYLBaqvY+i85zgx45bIc5UrduKA94X+sRLVfd2\nuNhlq9Xalaptj1zww/K42u6ampqah6FOQGpqampqampqnnJqGd6ap4laBaumpqampqampqam5kOj\nTkBqppJvzi7fYF7Vo6M6gmo697i5Jk0FyV11ZO54/nWU7K94P4gbIvF2qawoquAS8OV+Hgq4aAUX\nLZXebVUl6N3BDrZKz00F+p02SRSWxnkRuvsZYTynLhSSCPw85WBy8ad5T4xXS/DWz8CwWRpnem0a\nxwEyp+pMEhJtrZ16jswgtENCM029aAyF7N5zHL/7GlpywapgHlyitbVUfsEKQb+FHTTm3BhlsHbA\ncPmo9J1TFGc9ft5wpYfu/S7RcVQaJpmh3zWk5Y8Kxnmi4RDjyivDZgkmHebS0KXHHdI4vou4pDzO\ne9R20DnLjVy4SNZ5AZV5bYZUaleqfG2qKqpZ8VNSZ3NkgMfjvGYV26pg7jnOb2NryjGcVal8EhAv\nj+ynpuaiqZdg1Uwl33wI6KkE78nvHoEUr5UmRpqgGZChBEBw7rhoiuARE+Vyjz47dx6qeqrQpeD8\nEYFZxJj2mfIc3vcLda0LuQqsbSPJLiS76HAT374O4dJElGQD7HDrdAO6Zrn/x5kOkgtaZM111OYd\nRUmPCI9vYtxg8p7gUU1p7t8AIG1tEK+8ig+7p3FA3IzoLXZQk39xNvoDFvcPsc6fiWsy6HZZ2cmf\ngd6C4WA1xAdjX0Ka+9sZJyRNIVElTCCKJ7uDo8TDW0AEZxXjciGoiTiBQRvibI3wx+sEP32N7JM/\nJXvpjUmVpjgivPEa9r2XEIT2YUh/MSXuZJMFegjjAHu0BkDz3hUGz26Sru5OxFkTs9K5QyvKlYgi\njYl9k0wDxgPlcJHwh59nsHOJAXB048+y8vnfo3X1nYk6i3evsPeDXyLcvcoK0L0z5ODFTZKl/kSc\n6bdobm1gktwTwoUp8dIRPjrzTtkUogFHL+Tn1zjosPh2LsF7eo+VrOEZdlyh7KuoA5OZyb0ACuFQ\naPYMZmcFgN5aj73nDnCRm4jrbHdZuLfI0bIBNbR6nu6hZ2LvvSqt3oD2cS5qoIMhSaNB3JqUhBbv\nWNh7wML+gzwuG+CC5hTp6IxgsIWNdxCgeXiT4cJzxN2rE4IO4l0uxZvGaLQMugjpARQSvCfFmYi4\new3XzNXA0sVXCA9+gu3fnpqyGDNSHBwpXp3tpBfvt5RnZKojBaxRYpGhnEr1zo6bVpaipGR+APii\nTc5Vos6ar4pERRtnir/NivZUJ8o7leKteXhGcszFPZ4jk1xTUzObOgGpmYPHEyManKi1+A8gs3gW\nIxHW5FKkk52lDHB5IqIGZOTbcYqQq0SJWLxPC+35aYmRkvkDRHsEZgmRCO8H6AUpX8Gkx8jJp26I\nPfpjNFzGt58HsdjhNiY7q+ClhdSuARPhbUjWXMeHHSY6D2GXZPlVzHCbsH8HfFIkT5MdpXCwTTD4\nJsnCi8TLP0PaaNFb7JCFwUR5cavJVqtJ5/CYzlEPFwT0FxZwwZh0J9A58rSPYw5XAo6WLKKCLcy1\nT+pMhDRS0khoDBWb5tV24qcnp3HeKt6CzfJqTZsw6HDqJwGIDwh++hmCd18mee0H+Mub2HdfJrzx\nGnh7KkOrQvsgpNkL6C8lpA2PTSxBYic6meIs7ZvP4bbWGVy7je8esdi+z0LzwcS9M6K07ACnlqFr\n4pMW4Y1Xse++PLH5POsvsvXff5nm5XdY+dw3MGHM3o/+V/rvfYZx0fyw32D9xy8yWD3g8IX7eKs0\nttYJeiN/ihybBrS3V0lbA5LFHhrkiQfB5Ih3vNhj6/Nv0bm3ysKtDRTDsOtw4Rl5VAvOeMQJxglB\nKrSOLNZNdr3bO23au20Onjnk8OoR0XHE0p1lbBKc3j8RBh3DsG3oHnpaR45GnNA57GO8P4kTIIpj\noiRh2GqShiHt432Wdu9inJuIs9kQ62Jc0MabAJvsEQzug46Vp57m4Xs0evfoL71I1lgmio9oDA5g\nfN5DDBqtgO9Cug8+I+lcIW1fYTLbbJCufoGs+yLR3g8x6Vmp3dH5CdY0UBy+8OuZ9n6fJR8gmZa4\n5J+rGpCo+Pd8CXOvDqf9KfK7Hk+CaC7TLhLkaloy+XWe/9sWKlYZXlOcH9R+Gu8TIZiQNc4/M1hp\nFPf08c8S1HtAap4m6gSkphIncowXSGAWzjXoZ496knTMaABHCjJGQtJSg618RDB1uxhpXNhXhUiA\nMQtF/3qG7GW6jznsYWx3znE9WdAk6zw7VtRENxoEfHOd1A2w/fdmlJd3zqKjdzheXuVg7TVO78vY\nXxSdqd5il7jVxuTDq+fPn/wLaHE3wxtD0izRqgXiBgSmZBFIEZeFMGzr5MzKxHEFBi0a3/s51GRF\n4nHmGoo4m0Fnt8Gw61CZpn6V/9sOmizeXaf9pe8iNp2pfGXF0drv4P7H/wGuMFobV4TS/OqGD66z\n+X//X8U3tEz8bvy4zd1FbL/LYCEbn1c5FxcOmmgUk2zsTT+x4k96V3ZJAyHaWzl3P8Zj1SqNI0Or\nN/09y68LFu8s0tnqFjMNU9wbRVCBo0Vh9f4x3aPpy6MEipmRPmtH9wiy8rggOSqWK6ZTr0IAcTGd\n3T/BNy+DmNnvkAlwzSsM26v5bOK5yi30sKJlkpXXaTz4b0x3rh9FW4wEiGmUvt/5pbgi+SjDQ8VB\nj8wP5kqDKw5j2gR2YXZQ4duUumN8PevxPjHFrMfs+s+flTlrFWtqaiZ48hYx1nwsEMyc5OPhmGaS\nNeu4FzldLhLN7ZxAPtNTJelxjeX5Gq4imPjB3PIEONp4eexfs8s7HeEqi4OkWWGNvFRrWLxlZvIx\nURj5jIiUascKPtCiw1VWphCs3SlNPkbovecRF+TStjODDJAvU6IkThCyyM+5hjwyWzykQhjB8UL+\nrMyJa/aryBUztsxpdoGB05nJxzjGpTOTjwl8isxIPiawDaQs+QBAcEFjRvIxGWeH96lioiomoJJM\n7gXvI/Nzk5kca9oVoqROPj4AgpnTppxGPm5EOXFDv9Cfkq/M7375dysxAAAgAElEQVT3u/ytv/W3\neO211+h2u1y/fp2vfe1rvPHGG+dif/rTn/IX/+JfZGFhgbW1NX71V3+V7e3tR3hHap5k6hmQmpoP\nzMV98VRT+p82wl/zUKhUXFdQNVmt6+NpQyq/bR8+IuUaFmORj/pUampK+ef//J/zrW99i1/5lV/h\n9ddfZ3Nzk1//9V/nC1/4Av/zf/5PXnvtNQBu377Nz//8z7OyssI//af/lKOjI37t136NH/7wh3zn\nO98hDOsZpI8bdQJSU1NTU1NTU/O0o4/ICb2kzL/39/4eX/rSlwjG9g5+7Wtf47Of/Sz/7J/9M/7d\nv/t3APyTf/JPGAwGfP/73+fatWsA/Jk/82f4C3/hL/Abv/Eb/I2/8Tcu/rxrnmjqJVg1NTU1NTU1\nNTUPzc/+7M9OJB8An/jEJ3j11Ve5cePGyWf/6T/9J77yla+cJB8Av/RLv8Qrr7zCf/gP/+FDO9+a\nJ4c6AampqampqampecoZqWA9ip+HQVW5f/8+6+vrANy5c4etrS2++MUvnov90pe+xPe///2LuPya\np4w6Aal5LFy4heHDzDpf+LLvqnsJqhmOVVn8rRUvWNRXXUxejYrGadXKuphiHro8NdW+UcWXLj14\nXwev9KhIxY1AFZ+pqgdW5j4r80z/TnioF7ICFZ9heYg9O9WNVB/DPpGHeu6ezH0sHy2ejnv8ODah\nT+Pf//t/z927d/na174GwObmJgBXr149F3v16lV2d3dJ04vy46p5WqgTkJrHhCfzg7lOwIoWruzl\nMeh899881qEV1G/AgDTmRuVqNfM7C+rjSp2ocHAPcSP5zWnx+We5r8j8LVwrd36C8fOTkDQ0c/q9\nivHK8s4wt7mYVV7xeThMwJcnU8ZDGFPehyp+Z+aJnCnYVAjKbl3xeXrnZfTO9fzfsxx+Fezl97BS\nrkY0ch/Pgvl1GySgpuzZK+7d/nJuLV92T4B08XDOEfPAw/UYZ3V2h1u1kFnu5aaUM+pM1OMCoddO\nYU5i60zAoL08v3tsIjTozu/e+SFkvbkJsEmHmBMH9dnX61rPQLBYesjczTyZ4sMxBQmhgot6VTdz\nYxpUaVcyt4+qL20fAYxUUcv6OFKh7cZVTFZrd3mAGzdu8Df/5t/k537u5/hrf+2vATAY5Cpsjcb5\n79RmszkRU/Pxod6EXvPY8DrEa4I1LaxEU36fjbmUS+HIftZNWPEa43RI1VEqJcVpNuFoe4pgg2WM\nXUbE4F0fl21PcUsXrF3AmJHbuC9ipvhojDonmuSj7yY8KWN0RnkRKcYPifYPcM11sva1SUlRVVBH\nEB/mnazm85AdQLo7cVwFfNhhuPIZaK2zsrXPoNOi322NTug0ViALLGpyN/ModoSJO/e1bJwnShLa\nfWVpf8DuWpuj5cZpeZpL4LaPYy7dPSRKHFlg2FtfoLfYOvn95B2EKM475kkT3FkRFM2NwBtxPgLn\nDcRN8GdbLT11ZY+SgGyghTnfZAxAoy80+m3k/v+ObmzCF78Fy3un1hdewBuiP/g80Q9fRVxAGin9\nbn780TVo7sJ46sIOhENLZz9E/KkUsKKoUY7XhgwX8o6xTS1BHDFu5KgoGM9w6RjXjGHYzW9MNDy9\nWcU1SBrS2Nog6Hcowxslbcbooqe/NqC73WRhu1kUN15nfZ57+y7t3oAsMNx54TL3r63lhxyr28Xt\nXV768U9pHx/jTcCge5W0tTbS8D09rgg+DBk0Nog7y7QOt2nEZ803Rw+BoOES2DakB4iPp4cBku6j\nWQ+NlsBMdmQUUBOgJiTMhniXkoUt1Iy1F0XyEg22CQfbSLiBmg4+zX1IxkvLJ4OyIvkYIhJiTBsw\n58wIRUbtUitPWHyfyfcxP67zgxN53WkGrKr5MzVyYTdEM4xVT/Eak2QPsKaDneJH5DUtkpR6dHkc\nITfWFRFU3RxzXS3qzZx4fchY2z16VvwTcI8ftxHhvXv3+Mt/+S+zsrLCf/yP//HkXWm18u+eOD7/\nfg+Hw4mYmo8PdQLyiLh37x7/+l//a7797W/zve99j16vxze+8Q1+4Rd+4XGf2hOGx/kenpjAtBGx\nKL74Eh5v9YovATUYkycOubNvv+KMxlny8nI/kjz5EdMlCNcmHIWNbSPmObw7xGU7gGJMG2sXzyRD\nlnwGJhsbMc1diic7LB58XMxejP7ewdgoqwDBcBsb75G1r+KalwHFJsfY9Pi0eyEC4TIadCHZRd0R\nSMBw5ZOk3ecZ+ToI0O4NaAxiegttklYDBVxg8EZOEwMRkmZAGhoacUaQKeI9YZJix5ysrVM2HvRY\nPBiyc6nNsB0RJo5Ldw/oHJ/OGASZZ+PeAYv7fbYvL5I2psssGoXmAFySJxhq8xmPaAh2rGqNh2Y/\nd1dPmsVKKl84qo8tWQkyobNvSRvKsONRm/flW8cWMzbjIVtX0d/9P+GlP4HPfRcaCcEbL9P4zp/G\n9E9HjMMEFnchbsGgm3c44k7GYCFFxx6BtOXYbzqaRwGto/xa+8sx/ZXhhEWIixwuHBDEITbJn7Vk\noUfa7Y/1HQWyRu7WOMrSVIh21gj3l0tlmBUlaya40J2UpwaOLg3pLycs3W/ROooI0oxr79xleefg\npLQg81x/c5NLd3d572eucri6QGMw4KUf/YSVB1snccZndA5vkfW3GSw9jwvbqIC3AWpOL9bbkN7K\nVeJkQOfgPtbN6KSZEG2so26IpPvIjFkC0RTibTDN3P1cDCoGbyNOfUzAqCNMjvEmJAsaYCw2OaDR\nv4/xY++abWPMc6g7RNPtfNYDd67Drpri3AEiTYxtFff//Pst0kAlQv0g997QfKDFnTEV9JrgXYqV\nJqaYaT1NeEZl5SaCqhZPmXO64vwxzvcJ7CLWtFF1ZO6w9v84hykGssbrzGLUzE32wOM1RrCMuk7z\n/+bp4+b3fpubf/DbE5+lg6O5f3dwcMBf+kt/icPDQ/7rf/2vXLly5eR3o6VXo6VY42xubrK2tlbL\n8H4MqROQR8SNGzf4F//iX/DKK6/w+uuv861vfevcyFnNKUpG6o+w0qR8JsPjXB+P4yKmvBUPpk0Q\nrGHM+VkYyDsCNljCSBNIJxKUs3EQMnqtSutbM5jzxSXqCHu3sVkKEsxc3y4SQOMSvcU/hQubYzMs\nk1jvWTw4ZnOhmXcSZ5yfWsOwFbJ+/wDR2av+G7Hj6s1DVPzUWZOTuGHK+uYBmy+sl16vddDqnSYW\ns5yxgwzog4smE4/JOCGKhTAWvAE7Y6mVqIG3PkXwxotExJjj7vQ48iTpaCXheNXnpoczAoeLGf3l\nGEx5XNZMSRYO8YEHO+uZN5C0aG5exqYh4suX+Qzbg7ysGZXhIs/ucz1+6TffppGkGD/9uK1+zCd/\n8DZO9mn0B5gZS3yCbEBr/132n/lccV3TD5xFLY4XL7O0d7v0/LFNVJeQdHdmiAD4IeqOcc1LE4nH\n2TjrU4LeHibrYfz05EdEkGCJzPXx2eRs4llUh6BNxLRmvt8igtg2aXqA94OS8hSnAxRfmlCKCJbo\nXBJzHk/m9sncEXnb+HTsW/hwOJ94jDNK9px65n2v5EnHxRpPXhSjPRsfhOtf+Ctc/8Jfmfhs79aP\n+H9+7asz/2Y4HPLVr36VN998k//8n/8zn/rUpyZ+/+yzz7KxscF3v/vdc3/7ne98h89//vMf7KRr\nnkrqPSCPiC9+8Yvs7u5y48YN/s7f+TuP+3SeIqp+aV7celsRQWZ02ifjzMzk41x5F5hsirpKm2s1\nmJ18TBYoMzuK45iS5OOkKCAqST7G46og5DMdVcqroncvyMzkYyIujWYmH2cPrDOThVPU6uzk40zc\n7OTjFOOCuclHHjg7+RinESczk48RArR6/ZnJx3hcpWeq6jvxMO/OjORjIgSdmXy83+NWf7+rClRU\nOmrFOPcQZX48EKq1ybXB68PjnONrX/sa3/72t/mt3/otvvzlL0+N++Vf/mV+53d+h9u3Twchfu/3\nfo833niDX/mVX/mwTrfmCaKeAXlEdLsVOjM1NTU1NTU1NRfBYzIi/PrXv85Xv/pVtre3+c3f/M2J\n3//Vv/pXAfgH/+Af8Fu/9Vv8+T//5/nbf/tvc3R0xL/8l/+S119/nb/+1//6xZ9zzRNPnYDU1NTU\n1NTU1NQ8NH/4h3+IiPD1r3+dr3/96xO/E5GTBOTatWt885vf5O/+3b/L3//7f59Go8FXvvIV/tW/\n+lf1/o+PKXUCUvOUYqi2DKtKnOSyoszeFwGg6smXN5xXwhnH+xhFsaZZ4fzmoz7XqhVTIgus+SZ1\nwhY+KDmuKu3DPeJWh6xRHudFSveAjKgSp4BNcxnXsntsnKfZGzLoNic2M5/FWSVuOaKBLV02YTIl\nyDxJo7xuq/pMqIA4yZdOlRRnk/x4WXPOWnElV94yJcdX8MaD8RhfsuRIodELyBoeF5U88wr9TpfG\ncEiYzd6HlAsVtDEunrkpHHKlrErPinfgBrmCVcnSKUVw4QImPS5deqg+g2QHwtU5dVt1uaZBTBP1\n5Ru3vabgh3Pfb6143FGclN2Ti/Tf+RgyknOf13ZX94Z5MnkcKljf+MY3Kpfz6quv8ru/+7sXcEY1\nHwXqBKQCqjpVPm4aI03rmocjl0Ss9jiKWCwWRQvpw/Nf9KPyBMlVtTSbEicEdoXALObqOhSbyM90\nBFQ96oego2fAAOG5DoNqRprt4nyuGGJMm9DO3tw+j1zfP4Uk7xCpXYBo9fx9Uo/4hM7BuyiQtDcY\ndq+gZjLOpgNax/dY2o5REXauPMf2ledRO7m3IEgy2r0YFwSgivEe4/30zqWAD8M8zjnkTJwCcTOi\nt9ihNXCoQNywZOGZRESVxb1j1u7vY72SBZatKyu5hO+4bDDK0WrG4UaKmtz7Y2E7ojE4c0+80jnO\n6B5mCJCGwuFySNo4s49ClShWwnK7D5xRDleVNLJEgwBvPWkjO7cfRJzQPghPziduJxytD/Hh5LOn\nKBpkiAZIBioODdz5pMYLNm6QNTPQDJNawjg6t8zCJkJ3PyBIGijK8VrM0fpgQqULoHVoufxOi80X\nlhDvWdnaYmV7+9w+j1xZKsSHV0E9wXAXmxycq9thZ43D9ZfwxbNinTufiKjSOL5HZ/ctjM9QTCG9\ne7ZuwdsGrrmUv4MuIexvYtKjyeOqov4Ykk3MQFHbRjufgGhl8mLVY9IjTDpHwUcVNMWaLmIX8H6A\nS7dRTc6Eaa5G5YbgZr/fXlPSbCffsF4BJcu7vTp9o7SqL1Swat4/Ho8HBKPT2m6dozRWU1Nz0dQJ\nSAW++c1v8ou/+IuVYm/cuMErr7zyiM/oo4TM8OOo8peClahIMEYeHOe12gVTxLkiEVGs6RIG60yO\niCknXh0SFp2CpBgRHe+geVRjVG3h8UGhPrM3Eed9n9j3CewSgV0552Eyi9wAbYpKljuCwTEarkKw\nVKgBpTCmyCJA1N8iHOwyXHiGpLWG+Ixm7wFRfNoRE1XWNm+yvLXJ/ede5nD1EsYr7eOYMB0b7RbB\nG4M3ZnrncvQvEby1YA0mcxhV0jCgt9ghC4OT+yIKzaErJHctPjC0ekM2NveI4tNOVpA5rt7eZtCO\n2LqyStwKGXY9e5cTXHg6++ACZf9qTNRPWdhpECRCc+BY2E8nNrOHqbK2lTBsGQ6XQrwVghQasRZ+\nHDPqAqW3BIermi+DLp4V44SoH+JCR9bI71fzOKB1OLmUIOqHrN0MT+R4vVHUunM77UUNkhr86HeA\nSSIkDSeUeX3oiMckfI0T2gcBjb45iROE7k6Dzn7EwaUB/eWEIBEuvddkYTc6GeVVY9i9dImD1VU2\nNjfpHh4CRT2OP6tiyJpruMYSwWAbk/XJog4HGy+TNhdP6haRk6TVuvwZCIYHdHf+hCDpjT0xHkn3\nUHeMhstgIrwJCinfsZkqG5IuXMekxwT9TSQbgg7x2SETz7zrI4d/hEZraOdlME0k62PTgzw5n1G3\nI1+dkQfIqB0wpolE1wrp7d3cCHWK3OrZ9xtkrB14P3g8cZ6UFhLddaf4olE8yUmyl3/y0ZHSHTmh\nP4pya2oumjoBqcCnP/1pfuM3fqNS7Lj29fvld97+Nq1gclTt9Y2X+PzGyx+47CcJIcRU7JSXl2Mw\nRCBamsgIFiMBYbBWOA3PwqN+UHgBlLXmDueHZNle6RdY5g7wPiEKr5QuswAK1/ey4XiFdCd3hh4l\nIWfIFaIc7cNbNHoPis7MFINEIMhSnn3nBp2jPoPuxvRDFh0zFwTYLINZS21EAMGFhuNWRNJqjB33\nzIi9h3YvY3F3n3Z/OHPhQ3OQ8Mx79/jBz69wtGY5MQwcvwggaXn2Lw94+Q8NrZIVNI2BZ20Y01+I\n5irepKGyc0VzQ8Nzoflf29QSDi2NgS2kg8+mZ/m/2/sNbAb7zx4WFXS+PADjLKQhkgUn6fOUMLJG\nSjQQlu+1GTc0HD+uOFjZ7LB2u0GrL6d5wkTmI7gw4N7zz7O+eY/Fg8NpJwciqAQknasMWi3i9tL5\nkxov01oWNn9I6/j+9PIA8bmnR7LwAhpOM1XM/86HHZLudYLd7yFuhqEhIMkuJAfY1vPz1YzUwzmv\nodPjioAJFkFCkuQ9ytqBzB2QudF9uwhp8Owj0yF+csmTvffLD7be4o+23p74bJDNmUatqamZoE5A\nKnD58mV+9Vd/9UM73lde+jLPdss9E55+5EKSj5PSZGqv7hzWtJEpruvnqeYz4n2/UmfB2oVKMpDj\nRmRliGlXEow0KpWGr4adtfnlqc6VZAXwRorkA8rqJExS2v1haZQoHGyEefJRGpibBZYlH6M/d6HN\nb8mcC+4vzEo+xssTwkSKSYsSLweEwfJwRvJxJtKV72spwljYbs5RvMl/1+qZOaVJvgTu4GjOyQkq\nhrizXH5uQJD0iuQDyvYu+KA9I/mYPK6ku6XJx+g4xrbPJ6lTQ+dL1QqCcwdUSyrqPRofJz6/8fK5\nAcE7x9v8+h/+9oy/+HB43E7oNTUPQ+0DUlPzAXi4dvni5BEr2xB8BGTtH+d330M4Q1xY2Eejai+4\n1h5rB+jJvtM1NTU1TyP1DMgj5B//438MwI9//GMA/u2//bf8/u//PgD/8B/+w8d2XjU1NTU1NTUf\nLeoZkJqniToBeYT8o3/0jxARVBUR4d/8m38D5MuF6gSkpqampqam5qIQPdGwuPBya2oumjoBeYR4\nX6uX1NTU1NTU1NTU1IxTJyA1NR+Ah1sdXmV3bMWStOI+kIs75GPjcZ5+9YG/ije6QpiOllHMi6t4\nZo+HC661x/oMP9l3uqZmhKgiFU1VH7bcmpqLpt6EXvOYUHyJu/Jk5PzGT3NbwrlxzvfnyNwWpamp\n4GSsGNOiymvk3GFhLFji7KwKJ5K55desflCpW+Qld5aeF9vdv1f4IpREiuR3uPTLSDFeaR4fFv+c\nHZtGIcfd3LizTMxpaStl+UE2Kn4mh2vQW5hz30QxLiNrjp6B2fHto9wrpPTmqeKMx7g5906Vha0m\nwSzl17G4IHNYp+BnBGoeN1gYIL7suIXfh2S57GxZnAiHS4tznxNRTxgP5j4DWdRh2Lk0pzQwWR9J\n+3PjNFzFh/PVt9T1ci+f8qjcDHFu+6NYu4zU43Q1NTU1F07dstZcIIIhQMSOufeWdLhJcZrNNCI8\nbzAYgMp5p+A5RoSncbkRYZzenm1EiOD8AJfl8psiDYxpnZP5zZMFh6gjNIt4jXE6XQPWSAMrTbw7\nQEwLaBazF6fHVS2SipF7sgRAMEW6V6BxGcLV/M66Pvhk0ikaULFnjAi3iOLDM/cjL8+HHZrDmHD7\nDscLK6TNzsm9KC4WUSVMEoxzjEwH1ZjJ0hRsNqCz/QbRcI9he4mt5z9L3FmZLA9IQzhaDrj/3CU6\nB0OuvbNHc3De7dlZS9xq8/IfCQdrjlufMsTN4j6cuTUuhDc/ryxtK8++JQTJ6TOgoogKey/ucfvP\n3iXpJCy9s8GlH1zHJMFU2dswFS7d4owR4ehy87u3di/j0p0U8XCwGrG/Hk0YFo7iVh8MWdsaoN+3\n3Py059anRmaARa16EK+8+EPluZ84fOB497WA2z+TSwarGZUHNlOu/0S5+k6MNwm7622OlwrZ47Hj\n2szx7HubrD7YIwtDtq9c4XhpaXL6rDANXLu/RefouMSQMTcujJtdMAFBluECmxsHnsE4T6PfJ+s8\nTz9apXH0HjY7/26obeCalzBiUZfgTVDU65mzUI9RYPF1fLKD9N4EH085VwMSoOkOalpIsJi3K2ff\n72wfl9wHzTB2ERusMtkOFO+3JojGhMEGzvdw/ojpfjr2JEnJPTymJzZWmhjJE26nA7y+fx+Kiydv\nu/PBFMWTURsgPn3k7cijKbem5qKpE5CaC0HI3XtHX+IiBqMRueHT+Y7lKYrXpPjbvCOoKKrpmRkN\nfxIHp3H+nFmgx2ucx52U5wsH9NM4549xSY/ALhcu5YLXFJftFwaExdlpjHNJkYQ0iusbuScXXXiR\nvHOhEZkfoCTFPQkJTGvCAT2fuYgR0zoxQ/R+5LY+dh2aAQ4lPP37YCVPPszpa6tBF3wGro9ohgJx\ne4O4ewUt4tSGDBafIUlXaB3fw2Zx3qG0LXzQOumgWZextL9FEh3RW1zFBVE+Ip+mBGl62uFTxWQZ\nKoIPLIhBvKO9+zbNo82T+ZZm/4BrN/4bxyvPsvXca/iwgTdwtGQZtk87mr2lJn/8uSusPujxzHt7\nWKd4EeJWmywMQfL0YHkHFv+H58Fzwp2XQe00wzw42MgTho3bcPkWGC8MVobc/HM3Ob566sh98PIW\nR8/vsvajZ1m98czUJEQQugfQOsrL7C/mnffuoefKewnNwWmHdGUnYeEgZXejwfFyngR3D1I2NvtE\naVG3Xnjxh5Yrbytvfd6xcy3/+PI7yie+rzSKfrpN4Ge+n/HMW443vhCwd9mCKlffhus3lLAY5DdO\nuXS/x9L+kO3LHeJWCKpcurvFldsPsC4/bpimXL11i8HODg+eeYak2US8Z3lnj6XdvVJ/FwWSZoc0\nap7UmQA2c6h4nLX5597TGA4Ik9OE2IddBiuvEgx3aBzfQtShYnHNdTRYOC1PFeNSVEz+3EruTWJ8\nPnuT5+sCjXU0WoXBbei/WzxrAhJOvGf4AZoMwXbBdvP32w9x8d3iXSvC3CHeHWODFYxdKkRDUtQN\nGLmtiwiB7WJNi8wd4k8GGkwx4HKahAkhqsGEg7lISCDtibhA2qg2ivairH189Jxtu0EwGjK/7a6p\nqal5/9QJSM0HwhBydvRwRP5ZMYI754tMccWSCEPZyNvFximZ28O5HtY0S5ZmKd73EcmK2ZXp5YkY\nQtvBaxPQfMZmKh71PZwvZjtmjJjmswoJNF8C2wHbnB5mAlQW6HWW8UETH0yPc2GL4+UX6BzcBWNh\nhhFklAwJtu9yvHwF4/3U9b+527pihn3aB+8QxAd5Z3FK3MLeHXA9/vjP/m8kDTkdzZ8IFHYvdxm2\nIp599wgXhFM3uRiFKzcVm8J7r81et6UWHlyH7U/u0LB7HF47mrpSzoeOrT91E5yw+sbVmQaA1gsr\n28L6Zox1jvaxnxoZZMqlzSGrWwNAaQ2m122rJ3zmvwf0FlOMUxb2pl9H51D53H9J2b2Sz8i0j6bH\nNWLHMzcPkeyQ5jCmEU9/llv9Ps+/+SbHi8tESUqQzTa+VGDYXsTb4MxsV87JM5AkBGmKddn0teIi\nZK11XLhAY7CNBm2YMnOSl+dRl+S/1+n3GDHQfj6fJey/x6z2BxR1R/hsN1/+6HtTYgA8LttBfVwY\nGU6/JyKWMFghywyq6URCMRknWKJiEMTMbAdELKHtklQ2O7xYqrXdcjKgUvPkU8vw1jxN1AlIzQdC\nKriZS4U9CKdU/SK+yDiHasz8na6+UnnVHd6r7YHBNmcnHyNEcFH3ZNajLE5tNPdKBbBu/vkJEA12\n5sYZ9cSt+XtlvDW4cL5Tva1469KWJ758NLdqfcPl37KlzuIQxdAczn8GGkNXyTV+cWf+l7sASzvM\nvQYBFg57mDl7lwRo9/oVVAykUl0IEGQVRsqNRcNupfKYu/8KMGGl9gfNJmY9ZuNmJh/j5Mes8G6I\nrdY+ipRvqXlEXHzbXVNTU1OdOgGpqampqampqfkIUM9W1Dwt1CpYNTU1NTU1NTU1NTUfGnUCUvOB\nmCcte8rjetTmHzff9H6Rw0a2ULGax6Sy1kx8Vm1pSDYAX2EpjHdzZFSL8nw2P07B2yZa4Tqa/bhC\neYrJ0rlxCgSxzLVoMBm09irUhRd8haoQ5zBufl1kgZCG8wsUl+X3ee7pVVwKU/E59sbML08Vk/Tm\nL4dSRbJqdYubJ+FbxFV5RtVXkMoeUW1ZZPXynn6qtN1VJNBrnhxGKliP4qem5qKpl2DVfCA8Cblq\nSi7hOE021pomgVhUHZnvo8zvcH1QcgWqXHnGa0rm+8zev+Hz61CDIZy+KbNQ6Zp3VMI1JLqU/3+6\ngyYPph5XTAspJDlVh7PXqEuIDm/lm6OjSxCtnd/A6zOI79E5+hFIwHDlk6Td58/FiUtpHj8gTI5Q\nBB+2UdOYuReg3dvDiyFpdHNFrBnyqP21zyDZkMbxTYLk8Fw53raw9hKv/cF79DsRt16+xPFS+1zc\nwl6f59+8T3OYkgUh/e5Svhl9/JBA3LQ42+Tq24Zh27F3JSFrnOkoqbJxJ+OlH4dEw+fZeuWYN35x\nl+HymWdPoXPrMs27zzLoWoJEiWLNZV8nLsKzvLvL2v37iCrD9gL97jJqJju2XmD7asDWsy0UuHQ3\n4cqt4bk9K+IdraMHNI+3ACFurxG3V8/VmRchbjZJG/lejLDYOH7uLfOOZu+AeWmFN5ZBZ4ksaiHe\nEQ17BGlyvrxsQNi7RWvnEBe06K1/mqS9ce4ZsEmP7u67hMkx3kbEnau4Kfs8TLxHdHADkx2jto3v\nvADB+ThxCSbr5ZvRTYALOhOqb0CemCTb0HsLNEXVFCpY0wizEQQAACAASURBVAYbLNYuEwQG5/u4\n7JBp+zdklKBojKotyjsj460KZPneDpqF0MX0hD9vK8oHP1RztT/RAJEA1dkSvo8CX2wuzxWvzrfd\nqv6xK3TV1NR8dKkTkJoLQAu5RoPRU1lKkfCMNK8ltAt4TcjOys5eEILFmvaE8oyRYK5XR47HE+cd\ngpPzNhgT5v4jZaP8dgFpXJ3suIRrEK6g8T3IcpkjkQgx7UJatoiTJiINdMIk0SJmvPOtkNyHdBca\nVyFYyD9LdyG+D6M5CM1o7v6Y6OhdhiufwbXWQT2N/g6N/i6n7h+KTXuoDHFhB8xkR390pUY9zeEh\nzgYkjQW8DfKRceeQMZUiDRoMl1/B/v/svWusbNl11/sbc66q2rVf532623bbwcZOnEtMY8VBVwoQ\nEhG1iUOEuIlRglqAxQcMNwiEFB4fItRSwsuSpdviAyLBDuQKBZJIlsGAr2U74j7iXF/sGJOmHbvt\nfpzuPs/9rsdac477Ya6qXXvXqrXW6a6999l9xs86cp995p5zrrXmqhpjPv7/0Ra9vRdxYYRKRr76\nKLF3cdpu/2DMd//uS9y9us5Lf+Aa+UqH7mDM49+6xcW7+9PwOStyNrZuM+71GaxtoM5TZI7diz3G\nvWxaX+/A8ei3Vti7VLB9LUc9rN8L/MGvDdi4F6crM1d/f40rv7/GC390i+/8z1uErtK9s8ml//ZO\nOntr0/qKjlB0oDtKUrcCrO7ucv2VG2TjQynilYNdeoM9DtYvMVzdQEXYuex55R0dis6hxPDNt3a5\n80iHt357yOXXckSV3sE9VndeQWKYuJTQO7hNd7jFYP06RTfVN+51GfX75QNJJfNuh6KT0R2Pk8Su\nKr3BHr3BfOI3iyKM+huM+odBvzrPaHWTPOT0Bvv4UEAsyA5u4Ic3p9fqiwGbr/5/jPuX2b/6XkJ3\nAwlj1rZepLd/+3CshDH9ne9QdDYYrT2axA6KAZ2d58iGN6ejSsIBfue/E7tX0NXHwXUhBnyxj8ys\n4Eks8ONt1PWInVI5q9hD9r6BFLPXG8vEIQPJpu+tuKP+Qt71cZ0+IewS4x5T36Dp+z0hgAaU5MVz\n2EbO9D0TQfCoeDTm08RBZt7bRZ8XqnokeZl+XkiGkFVIi58s6bM7Se+KOFT1iIywcX4wJ3TjPGEJ\niLFE0kqCJxluHTXbO8RJh0wygu4vdTXEyypOupWrMCLJEFC0Q7HAUGzCxEwsk/XDRGZR7iEdZOWt\niF/nuNneJEiRlbei4SIyvlc5Syul+Zr4dWLMoQwIqjuXw/AFcCugEz+S4/WBz/dZu/nbFP3H8G4D\n0VBZo2ggG+8QslU0W1nYrg8FKwf3yDurRN+pdMwACN0LHFy+QDbaAt+bqW/i95D+dunOHhdv77G/\n2Wd9d3CslsP/7o4GdEZDbrzjLcdWTSZ+FOn/1+9lrN/zbGzf4+pr+VTMatp6TCXf8f9c5JGvXeDb\nf2gVv39p5sTm7C8I416Sjv6ub7zI+u68fOtEgnZt9y4w4Pe+/23sb3bmhgAihEx44d2r7K/v8Id+\n+zk6o2F1fbFgbecGB2uXuffoO4nOz686iaDlqsjK/i4Xtm7NJDLV5N0VBmsXk2lgxWpX9BmD9Yv0\n732b1XvfgAVjpTO4x8UX/0/y1UfpFPlCmVyf79K/t5Mc4mcSmePvnBvfQcd3of+OclVhnnRfRjAc\noONbkN+qmQgotyrKRkoqKmoTAe83cK5PjDszkwAVxbVIdSJzfZ/WB4jrTj2LqgxVj1Spyc+o2tAw\ndcJLl6jFqawUz/SsXAVedK2GYRjLxRIQY8kI3vUby4hEtMW5hvatdvClsV9Nq6UhYfMXrJNeO5nK\nzhXErU1bWFgujBf6Bhwl1tZzWGw+iK0i0y6izds61C9OPo6Uc1l9qdJAjqx+DIhSysbWy6MKcLDe\nZ+/iWkM5YW1nyNXX8mn91e0Kg94afm+zjCsXXI0IV2/eZa0i+Tjev5f/wAX2N2oS1fJnb/3mS2QV\nycdxdi8/Wp18HGNj+05j8gEwWLtUeq8szKJBldW7z9bWNTH96+b1Dt6TlTg/vNXQMxDX8j0Le5BP\n6lv8/iaz0PqvtSR7W9SvaB6hxXmplmfc4oyBaX2Lp7cV63jLxvnFfECM84QlIMaZsOzPs0ZLg9fR\ncrsqpWXBs/kErzZoe0MVtii03GvVltfQeptA2/qiHiZUNaiThXPkx/vXquUFKxWvtz5dsBJ5rFTr\ncPxMsC0ghtGIU3AnsHNu7kycYSwBU8EyDMMwDMMwDOPUsBUQwzAMwzCM884JHUK3FUjjJLAVEMMw\nDMMwDMMwTg1bATGMBRwXNDqP6IO+t/9Bp+XM3zLnB9tONtqcpGEYs9ghdOM8YSsgxpLRUumlnqQa\n086duA1RC1RDo7Ovkw6t1J40LyO8hgPIYSe5J9e2q6hbKfX/68uBW64re7HXqpiEemUjKBOy0MKY\nTNsfaY4tDlv3DwZ0Rg3u6KoMV7sE11zf2u5o6qFRV9/2peTH0fQ0rt7YxUVtrO+1x6+2qm9t51aq\nq6G+wep6OZ7qy3WHkzFQVw5Gq4809KwsGFuMAZn10KghjtE4bs66/Gqr+hYZAx4rhUhn+t/LIJkK\nLk8tq205wzCM84p9yhlLp4h75GEPJVZ8KacgXDXHkSFU6fW/HpQ87hB0ULZZHQyIeDruAq50Ia8m\n+XdEHZaJTU1gEfbR/efQ4l5Fu+m/Q36X8eDrDMffIYTFwWCMYzTulaZqdTKcHinNC2tf4c4V6F1P\nbuc1CYFKhosBVwxBqyVUFMB5XCxwYZzKHb8vZdCchRGuGKZkpSKQViA4x92rV7nx9rdz9+pVopv3\n8FYondjXuH5jhwt3D5IylR67x6p08sCV13bwsSEI1Mjq/oA/+N9e5sprO/P9K/+7vz/i+o0d8u46\n0XcXhqnBd1jd6/B9//c9rrySJHalor6Lt3Mu3+qzdf27Gfcv1HZxY/s1Hv32V1k52J65EzP1qbK+\n9Sqbd75NNtqGWCVnncq5fJeNW89y4bWv48cHC+qLrO68TLfIwa9TO6YkSwlIGE3bONqsJgftYhta\n+FiIeGR0C4rtmjFVIMUO4jeQOolvyXDZJcStUDe5ETWnKO4S4qD5/W6BaiDqaPp5sbjd9t4eTjo4\nuthXtHE/iCoST+CPnQExTgDbgmWcCEpOHrZxsoJnpdTe12TyV35Jy8RNWN3U/O+NkgKBMV76C0wJ\nU7uZ9FHtUujgyKypkNyTJ7+nmvrl6NT4FQR0dGPqUi4+eVbEOKA4+CYxbE1L5sVNQtimk13Dlb4l\nqgUxHHAkYNMxqq50VZ4EIS65y0/9RAToArG8hvJLwq/DymMw44uirpcM5mauNRnTdZLsKyAaccUQ\ndRnqOsn0riynLiuNFVM5CWNUPLH8Oar4MMYXw8NURyNaltPS10KB3QsX2L14EXWp3YONDQZra2xu\nbbG+vT2VtB33Vsl7/Wm7G7sjVvfH7Fzss7/RSz8PyqU7e2xsHdSvuRxzb/cKj9zY4tLtPV572yV2\nLyaTwywPPPrSvcP6xFF0+ojvkhUDXExjNDrHuLdOyNI97o4j73x2j0deHvKd96yzfyEl1isHkce/\nOWB9p/y9rMve5XcwHO2xtnWDrKj2BenkQ669/CyDtYtsXfsuim5KmHuDbS7d/A6d8aF/ih/voK5L\n7KwdPstigB9vTz1gOqM9Lr763xitXWX/4ttRn/rXPbjN2taL+MnKluuAbEIcQZz1aJmMlcldjhCG\nhysd5ftN2EdDvdEnUHp1ZIfvZzhAwwCyDfBr5ZiKUOxC2E/jTgSkj0qPGA9Ax5PaEL+JuNUZV/EO\naAYzruKqgRC2iTPX1e79rkaJpXHoYdKumhM04GZc2KvKtUHE4bRDMnht519kGIZxXrAExDhR0qzg\nOAX8RKq+RFMi0iGqQ2mzhaIJJegBSiSTxTOmIp6OrBPikKh5ci2v3BKkRB0jdA6d0auIQ3TwPIXr\npNn7/GZ1MR0xyl+i46/gJEOngdRcSTSOELdeBkdurn/p7+nftHMBfB+y9aqLBclQ9aCh/Pt8wDVx\n5I6xIPQ2kwdHpXs7yV29SEmTiwWuYvVkUm7sMnYvXWawukrozK96qXNsX77McKXP5vYuRac3TVBm\n8VG5dPeA9e0D8l7G2s6gftUjBATFxWrX7u644PFv3WJ/vce41+HC3X1cxWyfOk/eWUOJiAhF1qv0\n6ljbLXjvl7e488gKMfNcupVXtlv01tm+/m4uvPYcWc32t/7+Fiv7X+Vg8yquyFk52JqrLz2zMTIa\np2cVC1ycr1OAlf3bdA/uMlq7RjbeozOuMFoUAb+Sgvh4QEo+FszEa4HGcZrZj8M0tmpIiYevNOUU\nFIodNByk5DkMkIqgXcTh/XpaaSGWiUdF/0RAuoRiG42DlLRUBvEt3++SlExozYRJJMYRUq7CvJGJ\nlcn77dQRad4maTzc2BkQ4zxhCYhxCtR9WR8iNO+Pvz/azTiKeOY3AFXR8kBysUVcmFTMlNMhSrex\nnIhrnJ0VEbR7MQWN9QXLWeuGYqSgu005H5qvFYG9C/VbjwBCp5NWPRrojgP9QXO7AguTj1nW9kas\n7TUEeCJE10V9w7MALt3OUd8w/kRQn5Xbmerq03QupAEBpKh3bgdwGunvvdZYLhkitvmKSCsfLSqc\nOXtRU0oLCG22b3XKFcLm/sXYpn9tP33afZ4t081cREiOkhYJGobx5sASEMMwDMMwjHNOWgFZfpJq\nKyDGSWAn3AzDMAzDMAzDODVsBcQ4FVR1wfmKs293IqHZqhynfx0Tda02/WtTbqo0tLRycfEZgeP1\ntbl3bcpN1KuWWQ6W3G67+7JMv5nJRGVTfW3Ltafd9qC219r2faRtuZZtnsX73R6bhjYaMCd04xxh\nKyDGKaBERgQdJ8+MSgTnenT9Jbys8sZDIwEkHYKP+cIgJGpB0AGREVEXl1MNBD0gj1uEOKwNarz0\nS6nf3uIyboMsu4bzFxGpPweicZcYttJh36oD0qpJ2Wf3d2Hva2i+XVELKSAevQZ7/x0OvgmLzgto\nRIp9ejvforv/8mKPkDjG73wDd+//xe0+C2FQXQ7I8jHv+P3/wdUbL+Hz6rMb2XjM5ddeYfPuDfq7\nd5FYvYfe5yPWt19h494LrOwvLudCzspoh95oB58PF36JSgxJwSuMkFhUl1PFF0PW9l5l496LdIc7\nC8t1Dm5x6caXuPzC/0Vv98bicsN9cD1C71I6W1LZu3YoEH2fYvWtFP1HiK567E3KaecSmm2ii84W\naTu/D8Wh3Suw8T9B/+2waCxLB/pvQ9feRexdX9iuajrArTpMstQL38eI6gANW8RwsPBzJcYBMSx4\nH+YIpWjG4s8BSGdPnKxMD5mfNKpaK+9rGGfJ/v4+P//zP8+TTz7J5cuXcc7xyU9+cq7cX/yLfxHn\n3Nyf9773vWfQa+NBwFZAjFMkEhkj6pEZCU6R7MjfvevitEvQIVGrZUrrELKkaFUmMRPp3ySx60tJ\n4EihB0ckeJWAEhA9lOJVnUhgHgY4QQcEHZG5fqpzTpkq5fWePt71KMLBVP/fSe+IBC+A+PVSincf\nFh5cVWLcS14HbhWRrJwBzkt1n7J/cQQHz6HZBVh5O+JXUjBZbMPoVZgEMnEIg+ch24Teo+C6ZdA5\nQsJgKgcgYUR37yVCZ4Ni5TK4DDTiBjfw+99BJoFfvoPb/hraewTtvzWVm2GiLLW6v8fq/h47l66w\nffkK6hwSAhfu3WHz3t3y+UFnPKAzHjJa3WC0sp4kd2Ogv3ub3mDnsNxol854j2H/InlvY1quM9qn\nUxwmTj6M8GFMka0QfWcq8+pCgZt5ti4WQEF0nVKmWJCQ0x3tHDls3zu4R3e4y3D1MkU3HZr34z36\n298iGx+aP27cfo7+zsvsXX43Rf9iKpeP6O9v4UORrkKE2N2AmOPz/al0bhsUDiV4y7qQjNC/RiwO\nplK8yceli/rVmXIedRfQMELCQXrmqknJqsHQTwGydTTbOFwNyjZgbQPy2zC6RRqTDrpXoXvtcE4h\nW0f9GuRbkG8haLkKmXN0/IfSD+dQsreynI7QMAbXh1J6WzWnyO+grQ6fH7u2GWnexcpzAB1Estcl\nsduuH4pJ8Br3gyjI8odi7RmQW7du8fTTT/OOd7yDJ554gi984QsLVxF7vR6/9Eu/dORnF1qIkxhv\nTiwBMU6dSaDvWMG75G8gR1Y8JCmBygpOuxRxjzZf8Cm5yI7VNdOu5qVLe0qEFvcvT07eKjXtRoq4\nj0hGxlq1rGgpodnxG0QNiOuT+XWqpYgzfHaBEAagi1cS0IIYdoBO+lZYNDNabKfVkM7VFNDGBYlc\nsZO8FrrXENc9TChm+wb4fBef71H4DDd8NSUqFeVk9Bo6vk1c+4PQnf9imfzO5r07rO9ssb+2ztre\n7pxS1SR17B3s0B3sETKfEg/V+XKqrBzcozvaJe+ukxXzz3ZSX6cYEMKI6LtIhV/75O8+5qiCC0Oy\nfLBA+rZgde8mhe9AsUtneKdy5GXjfS6++hVGq9cIK9fpVPQPAJcRuheQYoAL820eR8UTOmvJu6Pq\narM+he/j8t3S0+T4x33Zgu+irgv5DhL3aQp21a2g3QuAP7YVTcqs8Cp0LkG+DZ1F5QTtXIJsAx28\nBLo4UUi+QUWSkK5J0DUepFURivtY9VjYaqlk53As9hMCwbseMRZLkhAvW9dIZMbbxzBaICe0Bauu\nzre85S28+uqrXL9+nS9/+ct84AMfWFi20+nw0z/900vvn3E+sQTEOCMcWZ2rMRNZ3jQL2KY+10Li\nMyU/bQKFxW7qR1vNaLNdzPuN0rmc+vKtt1rk7WKTYrfFOQRNKz4Lt8eVO/w14g++06JRB53N2hJJ\nvjewuVMfKAogIaczs6qwqJyLuji4P15WY+M5Dl8MjhorLqAzuDU1y6utTx2uGLH4+acAXmK1d8hx\nQmcdaqWSy4SgUUq3PL8R6u8xpJGi3cvlJSzopQiQQfcKtac+RJKLe+tVihbStzpsKbnbDhHXcjfo\ncqedLfkwzgvdbpfr168Dzeet0nbhyN7eHpub9d8RxpsfOwNinAntT3i0+xJedn3tkZaHVluWW7Le\nYfsDta2OBresyrU7bL5k2t85aXW5VSski1puV87RpuH2j0xa1deWdjXJfbbbdFh/eV4ZZYVLrk8W\nrqgaxoOGUz2xP8vg4OCAzc1NLl68yJUrV/jrf/2vs7+/vAkD43xhKyCGYRiGYRjGifGWt7yFn/u5\nn+P9738/MUY+85nP8M/+2T/jq1/9Kl/4whfwDQavxpsPS0AMwzAMwzDOO7r0RfRpvW+UX/iFXzjy\n95/6qZ/iPe95D3//7/99/t2/+3d8+MMffuONGOcK24JlGIZhGIZhnCp/82/+TZxzfO5znzvrrhhn\ngK2AGMYbZolWcsuevVqmy51xOpjpl2EYrwNRReIb+/x49tl/z7PP/fsjPxuNdt9QnYtYWVnh8uXL\n3L1790TqNx5sLAExzgQlJvMwaTrkOTm426CuwcTNHOoibsEtNcZPHiO95oPDWgCLjQknJH+P5ZmO\nKQFp85rrGGqME6dI1qzUFccQhuB69SeqZwPtunIi7fIoja1cykVjknSVulqV6DIcExWsxXWq60I4\naOyfhAHamcgw19XXQUKLw9khh6xp37SS3qEmlSZFpQPapMAVk0GhZI3PdnqVtc+2i+IQArX3pBwr\nje93o+LXfaKxnTu6uCUfqG/nLG8Yy+Z7vufH+J7v+bEjP3vt5tf51f/9f1l6W7u7u9y+fZtr164t\nvW7jwce2YBlnguBLR/Fisdsxmszi6LZwHdbSzTwsqE/L/7UJEgQva2SygVAv7Rs1p4i7pb9ITe90\nRCi2a5OLdC+W5yWA9BB/EXGlSd0i/Brq1lIAurhziOal8WL9PRFcckgf3jxMCo5WBqq48V387rdw\n43tlmQUBlzhi1ie6bGFIloz2GoLP0mQvG92hu/sCLp+or+h8uTDG7/0+7P/+jGN8RTmNKRjPNhvl\nbv14C7//IoR6qeDYWSN0NlBZnCwXnVUG69cYrmwSa8oRA/XJR/mbZVLR/GxBRjeRYidd+1zLmlzK\nR6/CzlfQ0SvV5cp7p/lNiAdo3XurSowHhLBVuqTXuZRneH+h8TraogSijmo/N9JkSguJYCJBRwQd\nozXPJP1bO+nxZK7adK0OodtuIsI414geeoEs988b69doNGJ3d34V5emnnwbgySeffGMNGOcS+0Qy\nThmHI5sa901ch4UMJxmT2eE4E4yLCEIHVT/nSn4c5dDFWHCUaUwKcGheWXCygpeV6YynY52oOSEe\nLAwalEAR9xA6ZH4VdJHkbiCGHUS6iCsdqcsakolas4dFKyTD+U2kNHlMP+ugcQizzvKuC51ryS19\n0hP1aYVDC6brDlpAcQCEcgY6A3yFc7VDpHNoyji6iRvfJfQfRbuXpqsTku/hh7eRSTI2uoMb7xBW\nri5eIRBBfRd1GS6Mp54lyQk8Q11n8Ux7GbC6fLc05Ut/7x68RvDbFP1rqC+d4In4/RdxBy9NyzH4\nNvh1WHkLSOdwclpz0JB66jJUNiCOkXDAomTKhSGy/wLa2SSsXAWqJYvVdwmug4QhrjiY+XmHwdoj\nFN216e8Nsi6d8QGd8cwqjMYj96nipqR7rAEpSvf1iWeI+um1VSEAxR4UB2hnE/xq+Q+C5lswfBFi\n6UI/ehkd34L+40jn8nQMaH4Hhi8xdVzXHChQOoh4UuKREvcYB9P7GeMBMML71YVJhojH+w20fG/f\n+MqEEmNpSui6R4anxrwmOdHpKFDNZz4/ksnhxDh1lolRaj1SfoYeTsqouuln39FyM+8jDlVfUc4w\n3hjPPPMMW1tb3LhxA4BPfepTvPDCCwD87M/+LHfv3uWP/JE/wk//9E/z3d/93QD8p//0n/jMZz7D\nBz/4QX7iJ37izPpunB2WgBinguCT2Z1UrWRoChY0IOLLVYIqt3CHp0vUui/9VN/ExThtuQqV9R32\nLX2Zp8RjflHQSQdxmxRxrzaJUXLysJ1WTmpmw1XHaBgjslL+fYFL+f3iUlAmbnUuARIRxPdR7aU7\n4bvgN+YTJZEUZEeXXNK1OAwSj9cn3TTbrQUivvLZihZkBy8RR3fR3hUk38WF+esVzckGrxCKi8R+\nzXK8OKLvpcBZI+qyWqNFKYagOT7fS0H2MXwY4vZeJPgOURx+8DISKxLBsAf734CVx8H3ywRt7qaA\n76UtWcVOZXtQxvn5DpLvUaw9np5FZUFBsz7B9wgOousw7l+aT1hEyHtrFJ0VVndvIjEgk8RoEWGU\nEsA4rr4O6abVk5qkWIhIvkXMd1DnIb8LoWKvuI7h4Juofw06VyC/DaFK+19Bx8SY+hDjiGrzwUAI\nu4j08X6xmalIB+82iXFvSSuLkRiH05WEpq2SUdPnzqLPKiWgOtki2WZ11peuJL76/aaDalZ+Rrny\n87a6XFS3VOd248HgLJzQAT72sY/xne8kk1oR4Td/8zf5jd/4DUSEp556ikuXLvHjP/7jfPazn+WT\nn/wkIQTe/e5384u/+Iv87b/9t5feX+N8YAmIcQpIK5dyJudCmmtrOYMXa7c6TOsTX7qy1+0tl5nk\nqJ7Ut+ZXa2mJR4nzGwsSvENEHHQqgti5gg7ioLFNEYfIggB6tm9hAMNbzfVNZs7rGwVZvB3rSFEt\ncOPt2mBcAD+6i6sKno+g6ayHy6jd0iYC4htn3oWIaIHScP/EMV69RGzYYqbOI7FILu8NSIszK+lc\nQ2NViI7R4c3mgmGvlds6hHLFoblcE+m9zZa6tVEpWt2Xtlup2qzMAjjJGk0RJwlGE8s+C2c83Dz/\n/PONZX7lV37lFHpinCcsATEMwzAMwzjnnNUKiGG8HuwQumEYhmEYhmEYp4atgBiGYRiGYZx3TmgF\nxLyJjJPAEhDjFFCCDsuD6FmlQpSqTtVZmsrFlgouQoZQr/oiZGT+Ms710DhYqESlGhqldif1Ob8G\nlEpCC/aARy2SQg/g3WqpAFbXbjpHU3VIHgC3lg5HQ5JUrdjhneRM9wijlxC/il95HHHz3h+qCsU2\nGgeAL5WtFjyLuEcIezjXx/vNxf1rOJtSVoiEA7Lt3yP2rhB7V6sPmGvAjbdxYUTsrBOz9WolqTAk\n7P0PQrGF71zDZZeqrwOH9q4Bj8L4tXT4vgrXg+5FVLrlPY6VO/I1DCG/i2pEXB9x1Xvyo++jvsF7\npZSr7e+8hrqM4eolYlZxZkSVzuAmfv/b4Dpo9ypUtVtKEeN66bxVk++H65VSytVjXzVSFHcowhZO\nunjpL36/tUApyne7+v1OCE56jcp1qjlFsYVzK4j0FrRbUIS9w3YrDmZPriMp7CmODBaUa0s6y9ZG\nSrc9UUccVxF8PaTPWlPBejOyDCPCRfUaxrKxBMQ4NZSQEgzNpkouky/D2UDjsFxnGjBUlVvERN5y\ncmBT6KB4os5K+AqZv0jmL03NzcSvo1oQwz6TA66qkaDD8su/DkfmN3CyemiWVgZRKXjTaX2FHhw5\nFFvEXUQ6ZLI6I08cj0lyauqD+jIRKYMj6eK6VxHXZ6oP6kpTtJk2YhwS8ttoeR1ajCj2tnDdR3G9\nx6aH1zUcwPj2zO+G0uMggzIpTMHkkKLYnt6nGPeJ8QDvN3FubSZ4c9WB8CyqqR4tpnrzbvgabnSX\n0H8sSb2KgCqu2MONd6YSuW68jcv3Cd2LaDZRFQtw8Dzsf6u8J0oY3yAWd/Hdx8oEsfwX3we3cnim\nvP92CAcwvAGxFAkQD93r0Lk8cdaDUolLYz7ti8YC8jtHDlpr3EO1kxKRyT2WjLBybUZyeNF9OSal\nGwvWdl4h760z6l9MylOAH+/Qv/cc2bhMnEIOgxegcxHtXDpM4jQgk+RUSvlfLYUVFql6IdNys9K8\nKfncYZy/ysSYMuqIqGO89HHSPfrezozFZN4ZphMEsSJxeAAAIABJREFU80pNk+A6CT/EuCiRT882\nxgOQEU5WceVYU42EuEeIM8+CHEVw2pl5zw4nPiZEcsDh9P4D/TRB0kZK9/USiYwRXTxJU4dqmCZa\nhmEYZ4klICfE5z73OX71V3+V//Jf/gsvv/wyjz76KD/8wz/M008/zaOPPnrW3TtTpisd6mslclPA\n4BBtltJNuKna1nG1GMHhpZvalRU62RWqZjlFMnx2gRCGhHCPoIceBIvwbg3vNqhydRfxaYZd87Ra\nsED5SjUn1228rACexQo/gagBoYfvXEeyzZnJ/0lSMlFh8mg8oBjfQmOV+pASx68Q81v47ltSoBsP\nKspNJEdD8ugLuwtWipQQtolxH+8v47I1Go+ZTWfXj95jAdCc7OAF1K8SulfxIXk6yFy5gmx0m5B3\nCYyTXG6FmpbGIcXwecRv4vt/ALINpgH2LL4Pq++CfCtJyHYX+HWIB+fQmCdp2fze3HVQXoeGnCir\naP8xtHf5MOGpWn9QRWKOxPmkQIDOaI/OeJ9Rbw0/eI3uwasV453U/3wH7V4B10PmgmIpC2bJxySM\nqV7VmZTrgMuI+Q55fqP05JjrPEEPiDrCyQopEF9kMJgfevZUBPpSJkDe9Y74AlWigai7hJiShpR4\nVCctkTGoTFdHq4llOVf2rz7Qv58JkmVwZDJHfKM61uEKz0klRsaDwMSI8CTqNYxlYwnICfFzP/dz\nbG1t8ZM/+ZO8+93v5pvf/CbPPPMMn/70p/nKV77CI488ctZdPGO05Zd1OyldEHwbOVhZo9O50qJ3\nI4JWB+OzeLeOdxV+GrM9EyHEg4XJxyxRA67FpKbvPob4tZp2U9CYj25A0+qNFmnbUcNsr2okhHuN\nfVONiF+nVqoWyuSjWW5V4oisaJLIBRnfgdF3GsvhV6Bzoa6mMtK/WP61QXK3uJs8MBrQ/vUy+ai/\nLy6MQKu3d5W9A1X6956FOCrLVUcIKekQagPPcnVp0Zay2XKqkdHomwvbm5BWPYoWM/TaapVBDm0h\nG6obEVpJ7rb7/GkK7A9rOxtzP8G16mNkSSanhmEYS8ISkBPi4x//OD/4gz945GdPPvkkf+JP/Ame\neeYZnn766TPq2ZuTtoFC8vLQFjOabc+ZuEZLjVRfu5nHtlsqxDXPyibazsi+/v3u81W9sf3zFRW2\nKtXGoyVVV7qeN3qhtLyGlu3WurUfb7pNmbYO3y23EbXqmS5a0Zivrd0YaBvgt5uCbVuuPW2v44ym\niJf6nhnnHZPhNc4TJsN7QhxPPgD+2B/7Y1y+fJlnn332DHpkGIZhGIZhGGePrYCcInt7e+zu7nL1\n6tWz7ophGIZhGG8ibAXEOE/YCsgp8vGPf5w8z/nwhz981l0xDMMwDMMwjDPBVkBaoKqMRk0yrImV\nlZXKn//Wb/0W/+Af/AM+/OEP80M/9ENL7J3x5sJmmox2lKLLhmEYJSdkRGjfS8YJYCsgLfjiF7/I\n6upqqz/PPffc3O8/++yz/Nk/+2d53/vex7/4F//iDK7gzY+iyUCvqZzm5aHS+rJCg3dFSZK2bA4D\nZYHR4HHaXAMkX4/msopIg9HdlDYyx9Aq5NWJd0hTfW0PeYfyWhvqa6GCBiSp4XbKAZP/aGi33T2W\n0KyClkaytHq2SKelMlQxcy317TZfq6PdvFW797FtudYiE0tPydoGXmeUCmpsefDeUlXDMB4sbAWk\nBe9973v5xCc+0arscY+PF198kR/90R/l0qVL/If/8B9YW1trrOPT3/pt+sfcjt937Z08ce1drfv8\n8JH0/R3JvLC6RDItC+OX6GbXcFUu4CioorSR8oQYD8g1kPkLUGGqNg2w1JWGiE31SiuVrjB6Cc0u\n47vX0/VWuTvHcXPcCTMu5fVtikScrBB1zGKfEhDpJhM/t1LvgO48sJHKLnTaVqBA81uQXah0bk/3\nGNBBeQ11Fy0pKSsOkhxvpdN6meyMb0IYwcpjIBUKVqV0LbGNxKnD5buodIm9i1T6iqiCFrjx3fTf\nnU0qfUomxo3SQSSvVeFSLYgHzyPdS9C5dmiSOVdwjI5vJ+dzv7a4XBzR8Rcpwg5aI+0qdHCl7069\n90RzYJw8NtolAiIep1KaAS7+HSEDpJTiXVxOCQTVhf5CE92t5atvtSOSI+phxnj1OLrQi8V4vXzl\n1jf53VvfOvKzQXH2Usd2BsQ4T1gC0oJHHnmEp5566r5/786dO/zoj/4oeZ7z+c9/vrX3x4fe+Ud5\n67odVL9/tAyO5w0JlVA6oacgb5S/hHfrdLJkMjcJuELYIy/uUBdgHyfqiHFx85ghYRlP6pAYh4Di\nxKPqKj0DhPt1NlZicYdYbOG7j+CyS4d2DkTC+DVi0eRNITi3ipSu1YvagZTMQESEZOg459Remjj6\nCzhXbkPUMjh2HY4utkr62SQ5cesQ87QyMSNXrMTS8LDsQ34HdT0kmyR7qa4Y9ihGrzR6ikh2Cb/y\n+DSJ0ThKfSjHytTlvNiC0WuHgf3+LnSuQO96uo5JjpPfhdFNGseKX0f8evK7CAPcwZDY2SB2Nmby\nJcWN7uLGW4fO6mGAdjbArx0pJ/kOhP2yuxlQupRPn0VKejUeTA0jdXwzGSX2Hi3vn5b1hZR4hP2y\nzVF6Dtkm4laYJncUxPFtiAfJIsWvEbVHiIMjfhqCx7v+9P2DLLlvz5lNSumWPp8Azibg6b2tTyaO\nI+Jw2k3jZy7hP2osqKXJab0nSCTqCGES6Kf+p1XX0zMfXETyXAmIdHD48mflGNK8pY+ScT88ce1d\ncxOCL+/d5pmvfuqMemQY5w9LQE6I/f19/vSf/tO88sorfP7zn+dd77LVi9NjJmDAERfMwoa4Rxjv\nk/lLOOlShHvEJtO+GkLcJ8QBmdtExBPjYK5dEUkrIZqVs7S0clquaZUwvkEs7uI711EdE8Y359o9\nSoZIhnP9he3qZHZfI1VeIiIOR5dkFCk4t4JzVcaIWq4QZOC6ZcDv52f1XQdkEw37EIelp0fFNcQR\nOr6JuhVEuoTiNhqqXN7LfrpVVDJ87y24bOPov8HhdrHJNqXxLYiD+YryOykx6V5PQf/4ZqXb+mHl\nKcFKTvVHP2YFxec7uGKfkK0DET+6M+frIUQk30aLfTTbACKS7847mouU3iYRDfspwS2T3iNojg5f\nRN0dpPtI6n+xVVGuQPO7ROni/GpKZIrtuUt0kiFunah56XzeLZOKY67s4nG4mUDZp4S7JulNCe7r\nd+5O79lswq84srmEJ5XLUPWlWV/9aohqaL16ctqo5gQKHFlKjs44MTJOH3NCN84TloCcED/zMz/D\n7/zO7/CX//Jf5utf/zpf//rXp/+2sbHBT/zET5xh7x4O0sxm00qGUoRmF+v2RELcwzWc+RARPC3P\nLLRA45Bi9EKrst7XO7cfVtqwoiACZGTZpRatRvANZyUkrYxo2GnuWrFNiPuN5cSv4VfeUe9UD2ix\nk1YIahsNMHqlsc3U7jri+/VlNJANm5JFEC2Qpr4BiCPG/cb6iAfo6JXmMRBHxDCfeBxpUgQv3cax\nPAn0aXUWarKS+caZJPytypWrIU082IG9Tic2DMMwHmQsATkhvvrVryIi/PIv/zK//Mu/fOTfvuu7\nvssSEMMwDMMwloadATHOE5aAnBDPP//8WXfBMAzDMIyHBEtAjPOEyfAahmEYhmEYhnFq2AqIce5I\nilGLD5ffb7n27Sapy9hKujNWHnq9X1Rj2V7TYXWPc30gloffF/cvhN3GQ+hIhvOXk5RvXHzIGxwx\njhDxVMsQpwPtIe4Q8lfxnSv47MricsUWsdjBuV6tOpdIjyxbIYQ9tEY4QDTC6BW0c2nhmQzVAOGg\n5hon5eJUWCDdu5qPzzhOZ0Z8f6EUscacmN8BwGWb5T2s7p+GQVJXc/2FY0q1KM9YxFppXshKCepY\nHvavqktT/xtIErltD5eXAgQaWKQcpqoEHRF1jCMjKdRVj5XJGa/0ni2WexbJ0udAzaH2VJ+pRRnn\nHI0QT2Acq70bxvKxBMQ4R5Tyujo5xO1RYoVM51EZ3lRuRob3PklB1aH8pmuU7kzOAJExovcrr1vW\noDon1xsZIZodC/KkDIZ7U2EpkR4xHtQE5gWqBSGMKmR4HeJXy/unID3ErxGLbdBZIz1BXAfwpEB2\nopbVORIMxjhkXNye9iWOdiny1+j03o73h6pUMewRRq8closFyAjvVo8F+g5xHUQlnVl3K8Q4pCi2\nmVXrEuni3CrJp2MAowHq16Bzpex3GWSHXRjfoS5BVVVUR8R4mKSEkCPSK+/9bEKQIS5LSlUaociT\nt4brT5W/VCNa3EOLrcPrzweI30Dc+oxEbExqVpPnqKBhXNbVO1buADQv770DydCYczTQdzifnneq\nziEV5VTjMVnfRfflqBSzakQpykR5NiFw5T0v75OUYyYeVZ2KmlPEg2l96TC1w+lhIj9RZ5udBIjk\noGEu4Rf89FkLghdP1AKd8Zw5TGQe5IPlhmEYbz4sATHOAZIkP0uN+1m/LSHJwU5nQ6XaiFDwOHH3\nqdvvkpqVyhGTr6l0J37OC+M4k37NJw4LyjcERJOkxGmGc6tlApGu8LB/lMF3WiFY7FOhSTVJhni3\njvPrZWA7ran8b4/vXEanqkhCSjyqTBfHqDpAyMM9YsXqicYh48H/wGWXyLJHiMUdNOxWdK8ghJ0y\nmVgrV0Xmx4BzPTqd68S4Twj7eH88aSkJ+xD20exiMkks7jaaCMY4LhOP+WesOiKEcZmErOJ8d3LX\njlUygjhG3UpaUSqqEx4Nu2jYR/wm4EjGihW3JQ6AESp9REIpuTtLmSq7UiY55ojrIbJyRP1YZsop\nkRhGpfJZ/cqHqpbjvqpcqWClLknyuu6ClSKHuBVUk2RwEQcLTDpjksdVl2R1F64+xpmEv4v33crP\nAScZKh6NBVFHjauZhnGuOCEZXntFjJPAEhDjAUdwdBe6/MKs5r+vL4fA1OatuVVXzhQvqjKlJa71\n1o02qyBp1repPsX5dZys1GxRWpQkVFUXUtArDX4k0ilnz+vvoGrBuHitplw5c13coygOWiRlsX67\nWJkoieuT1TmvT5hZeagjxlEpa1vbO8DhmySG0WSkqMeThblW0bhfv72rLIfut3C6dzifHNVr77NK\nucLV9GyV2HgNAFpuF2sumcdm2eXkN9PmPRMyv9JQQohEk6s1DMM4QywBMR5wGgKnI+WaS2nrqZz2\njuRnUZ9I221d7RzdpSn5SKVo17/Ysly7ZyvSvHKUamv/dNugLc5AAGWyoDQ94zYeE6m+ZWuDtH2H\nlnn3qs9uzLXY8h63RcQfcVJfjO1pN958mAqWcZ4wFSzDeKBol6jUrfQYZ8ED/Dwe4K6dCA/b9RqG\nYZxDbAXEMAzDMAzjnGMrIMZ5wlZADMMwDMMwDMM4NWwFxDDOJTYjZRiGYRwiGpP30QnUaxjLxlZA\njAec5Qbayz870f5wuS5xGVs1tqyv7SseWN69bv+x0u4azubLr713S7tn0XbspbqWOO5b17fMd6Pl\n+LxPf5wmVGPL+2wHRQzDMM4SS0CMBxwl6BhtCGiUSNAcLf+3uFy7wC4ZF+Zl+cW/k9zWmxcSk39H\n0di+o3Pod1JD8tg4qAlWtTQHbCFLixDye6UhXTWH7dRf66GjdJvF1WTW2CyvKsmYsKk2zQnh4D6S\ns7q60rVKaWhZX7Y5eVNVkC6t7ouOk1/NG72GcgwUxT1CrPYUmSAipVxv/fWKOJxbLx3X63C0VWBr\nN0Y9Tvo0fWUpOUXcT58XtZ8DhvHmQ9DpOZCl/rE3xjgBbAuWcQ6IRB2XgfmhI/kkwJg1A4waUjnJ\njsyEJsf0gvuZTVcCqqF0Mq/2GJmaEqpv9PCY1icd3IKgK9XXKeur62+kiNtI3CfLLuBk4kOhqFI6\ndw9oCrVEVqYeGxr3UR0hbnXGybqsLw4OHbkrr01BlSLuHHEMb0anz3bWbT7hybILpYFe9Yx1CtID\nRbE1dVEPYThzXbP1tSWCjtOXuSTDSdV8TkZXpFf2rz5oT8lETvLGSM+20WlccybO8rTxNjn6y+UY\nGJZjAEIxJMo+WXZxYX9FPD7bQBeZL0qHlAgIoh1U84pyUt73XsMzixRhu4WniCNzfYQkE63aI+qI\nsMCkESDqmBjGeFkpvXJSv9K/FYR40FoS2TAMwzgZLAExzg1HEoLSFbkqkDhazk3dyF9/uwWqi13W\nISUOni6qpXNzXX2aEyiSU/SC4FjElfWFWsM0pSAv7uBkhcxvpvYXOHcf4hDxpYv6seBWCzTsoNJF\n3Er6e00ik1ZZIiEOCXF3YbkmJs/MyQqCw/t1nFuvCWLTikgIe5VmgapDQhjh3AbONRsy6mSPsxYc\nn7kXEUTKZ6vJ4yTLLuDcYsO7SX1akWiIOJBeWjnRurGSnOVRV7qat/PVUA2VY0B1TJ7fxLlVvL+4\n2MTSdXHSQeMQ1QHg50wqJ/dEpFMmOkNEeji3stDHZOL5EeIBIe6xeKykdlIC0Ztr18sKTrvkcY+6\nVZagQ4KO8dLHiSfoMLm0G8abFYUW7qSvr17DWDKWgBjnjsl2pnbllteqamw0iRNxiPoWCY+CxsbZ\nbREPGmhauYk6pAjaav+79xeazzfoGA1tgjVlXNxsUa493e5jjWViHBPCvYZSiuoI1dUWRw1CmXws\nRsSR+fXaxGPackUiM1+fR9XRvCo3MXZsfrYh7NAULcR4gPcXG/om4FYaA4+UiPRxrt/YN9VAHm43\nlhM8Hb/R0K7DS4+gTattkaD7BAugjIeCiJzImTk7hG4sHzsDYhiGYRiGYdw3+/v7/PzP/zxPPvkk\nly9fxjnHJz/5ycqyv/d7v8eTTz7JxsYGV65c4amnnuL27eZJCePNia2AGIZhGIZhnHPOwojw1q1b\nPP3007zjHe/giSee4Atf+ELlCvtLL73EH//jf5xLly7xi7/4i+zu7vJP/+k/5Wtf+xpf+tKX6HSa\nBT+MNxeWgBiGYRiGYRj3zVve8hZeffVVrl+/zpe//GU+8IEPVJb7hV/4BQaDAf/1v/5X3va2twHw\nAz/wA/ypP/Wn+MQnPsFf+St/5TS7bTwA2BYs46GnvZRuTNK8dXLAUxnaZpLUb9FY3zL336oqRdhJ\nSkA17UYtyMM2IQ4ayi0+IH8UKe9x02HwwDi/RYw1iltaHs5uweRA9uQA9MLeyQriN6n7SEz3bo+8\nuFNb30QIIDbcO9WkANY8piJF2KUIe43l2vp9pP6NGurLCWGfGMcN5YqyXP1YmAhDNI2BNjLUACId\nvNtsLN/2/W7L8uvLWl9z+/rsq/2hRMuzhUv/s/j973a7XL9+vWx+cblf//Vf50Mf+tA0+QD4kR/5\nEd7znvfwa7/2a8u7B8a5wVZAjIcYmVG20lJuNdQccI+lK0hANCulY1MwNUkUknRuW6+RWNZZIJr6\nMVtfUu9qPmx/KGG7OLBL9ZWqYToiBhDZJ3ObONebKRcJcZdQKktF9hHpkvkLuBn5VtVAEXaJjYeA\nmZEdTt4akVAe0p6/T0pOiDkh7uDdOp3sCjLjORFjTghbrRMQKMoAeXREcviwc9mM7LCibg0Nu2jc\nO3bvcoo4YJIMFmGbjr985EC/qhLjgBC2OUwah6XaWPfosz0mk6wcqrsdqe+Y5GzUfby7cEQdKtV3\nKLlbRxonGegoHdCXIc6tHbnHqpEQdqbqYqojRLLyOo6WS8ndeFouagd/TF1NNRDCAZDjJONwDBxP\nWByZWz0yzhZcBeK6eFx6a90aIe5XqLDd7/vdhDvSN8GjWq3E14bJe3v49+yIpPj91zeRCwfIphMm\nJmFknDUvv/wyt27d4vu///vn/u0DH/gAn/nMZ86gV8ZZYwmI8VAy78VRhu/iy8Air13JmATzTrNp\nUvJGViqUHEVw2iGlJm0SmcOAaFHyMVmR0QopX9WcPNzBxRW820AZU1SoKKmOyYtbOOnj3QZR20nu\nzidGUvbao+Iag8EQ9wjjfTJ/KbUbd+/TY+T49U6keVdTMpKlxGC2xyKA30D8GrHYRuM+RTyo6KeS\nhzsUcYdOdhUhI4TtisRIy0B+iPer6brCAfMKWTr1GnF0UAJFpZRuoAh3Eenh3QYCLWSXy2fhKsaK\nBmLYAeki0kd1UKmklZK4ndLfYwUYVyc8mhPCdundsoLqEK3w+jgcAwVKrJTcrb6Q5EUyGUuCgID3\na3i3ShF2iHrwht/vY40ulOAW6aD4+/QYcjipXqXw0i0Th/ZywWniYv7ZCkkprDrZM96MnMUZkDa8\n8sorADz22LzC4WOPPcbdu3fJ89zOgTxkWAJiPGQIjhr/jRkTvOYARWs9Ou4fbfQQmSBk5WxyPU3m\niJAkfGNoMoSDqANiaJ5lB3B0QaT2PmurbSJKEe4S434rieE29akGfOfCQmneFAR7cBl5sVNfm+bJ\nW6Nx1j4Qwm6L/sVGf4vU7ogQQqsx4KQ77/dyvL44ImizhK+WKydNLEo8ZknJQ0YmfVIeUfd8BaS3\n0Fgy1SVkfp0QFo/3+3u/y+CeTm3fUhnXsj7fOFZSYtJGnhmEDq7h2To84T5WZg1j2QwG6Xuj1+vN\n/dvKysq0jCUgDxeWgBgPFYJrZYytD/iXdZMfySFnod8urfontA2J3JKSj7Ld6Zaz+jrbr7Ysr29l\ny+1abe2Q3nasnP6Yn91yVo9rVU4bvFym5Vpfa7t2Wz+zJT+L9p8DD/bnmbEchIjo8j/z36i3SL+f\nfIJGo/nJi+FweKSM8fBgCYhhnEuWHfQ+ZLS+fe3TpOWx5DZtqDw4tEpmDOPs+MoLn+erL3zhyM+G\n473qwi2ZbL2abMWa5ZVXXuHKlSu2+vEQYgmIYRiGYRjGeUe1VrGqDU88/kM88fgPHfnZy/e+wf/2\nf/yvr7vOt771rVy7do3f+Z3fmfu3L33pSzzxxBOvu27j/GJafYZhGIZhGMaJ8ef+3J/j05/+NC+9\n9NL0Z5/73Of4xje+wU/+5E+eYc+Ms8JWQAzDMAzDMM45SQXrBM6ANKyqPPPMM2xtbXHjxg0APvWp\nT/HCCy8A8LM/+7Nsbm7y9/7e3+Pf/tt/y5/8k3+Sv/E3/ga7u7v8k3/yT3jf+97HX/pLf2npfTYe\nfCwBMR4ydKkHms8M1Qd4P7miqi0P77arb7loqrKxe65127rUcdXyetuOgQd8rCy33PKvs92zbdmu\nKkirwXcf9T2oz9Z4WPjYxz7Gd77zHSCpCP7mb/4mv/Ebv4GI8NRTT7G5ucnb3vY2vvjFL/K3/tbf\n4u/8nb9Dr9fjQx/6EB/72Mfs/MdDiiUgxkPFxJyrybjvQT+5G8lxDQ7KSenH0yTpehKk/tV7lIg4\nRLNWxnCq8T4Ufxr6FnaTsZ6/uFDWFUgGfWyjDdLISkTUNw8Z6aXj5Q0yto6V0hem/r5M7nGdspKi\nhDjAuZV6uVYBtEn6NY0o1TBV4HojSVdZG0Uc4KVXK9sMEY054iZfWQt8bxAiEaGursW/P19fUeY+\nTWpd7eqL5Djt1CqYJVNTR5v3tu0YaCvra5xzTsgHpOlcyfPPP9+qmu/93u/lP/7H/7iMHhlvAiwB\nMR46lFAGUUfNyibSnPdnUnZWaOlyHCrNCJVQmqOdlfxmJOooJUg1yZ6TDFV/6NJ+jOPu4MtBCcVd\nQtghy67g/DqTJZEU/AWK/DYa93HiUO2WxpDHx4SkJLBBDlckw/uLU8f5GEelm/vxBCMZS4pzwApR\n80ozwtnrSIZ11YaUs2MgxjFOunjXL0sdlotaNBrVJUPLQ+NI1aLx2dbWhx5xEY86amFGWKCxmJoR\nTp3gSQdvJyaE6WfzZqOv9/2emo4eC/S1XM24PxPC0ptHSw8XlSPXq8TSu6f9ylDU8UIzQjMhfMjQ\nmP6cRL2GsWQsATEeWlRzAkUK3lSOBFjnh5lAn+x1BUQnyaJkbxYRQeig6mcCfZcCvpPcXqIFRf4a\nErbx2VVEOoTiHjFsMxsAirjSoT5OHeqbE6P0c+8vlM7rh+Wc6yFynRgPCGGrbKMzV5+TDh23SdQR\nQesMINuNgahjYhiXgf4KhwlMdbCrk1lPObzuI/8+ebYtk8TJVqaoAZ0z8FSCDgg6InNr9QaLmgMF\nSgZ4QtwnxN35/i31/Z5J9sqVPaVA9fWuLsYycfCgGQjlhMLre2+ViOoIKe9JGgP3k8gYhmGcLpaA\nGA85k8DifJOCq/DAxhuqBTSuFDg83SWfH2lG45Bi/FJtmYk7ulM38/fFOHcB71cXlhMRvF9L90WL\n+nKyQghDGl3KW46BoMPWZ1Yio8b6lHaO7KgSaHJRj2nLmN9oqowQ9gjaZBa57Pc7pnuyJJb93qbV\nmuKB/RwwThYB5AQe/oO9Idk4r1gCYhjGA8VpJh/3S9u+iUirsqlMu3J6Enu7DcMwDOMMsATEMAzD\nMAzj3HNCZ0AekC29xpsLMyI0DMMwDMMwDOPUsBUQwzgjJoo6D77iVj2CL6+hbotQOhid1HpqJEM1\nJlnbhkPNbcslTSBXqbB1UqgqMQ5QAt6tL+xfKpcj5aH7unJtt1856Zb3pv6wdTo83fAslr6XXHDS\nqz34Pmk3xCFOuo1jpW27pz0GDOMsEI0nZER4vr+jjAcTS0AM49SRJLc6k4CcR8WaFPwnGdbjMq1V\npAOyIOqTctKs/KjqESlepUB0Xl1JVUuZ0lhbDkoZ1vJwtKJozE88CFVNilExjiBCIVt0squl/O0h\ns1K86alPVL+OBtyHUrz1Y8NJB+9Wp2Mq6pgiDli0dWLyLNB5tbE2z3LCZAw0lpMMJ1l5lqVP0CFR\nhwtKh1IRa4CX/pw0r2qkiINGf5bU7qH6mpKdE4ltwzCMNz+WgBjGKVIlRys4vPTOkWb/vO9EktL1\nKP6Iv0MVE+Uf0Q7pAHb1jP3Uf0EztGU5kTK5cUf9KQRBXDcle/H1y50uvKZjidHhz8eM8xs4t0Yn\nu4IgFMU2Ohd8Jyld1Jf3NlLEg8YkQPB4tzqPDgjgAAAdhklEQVSnQpUkfDtEHRIWBvplu4ymSdys\n1HA91d4jVf0TNz9WvKzg6RHiQZl8V3MozdsHzVDGDZLEk3YnY+HYGJDuuU34DaOR5BR6MvUaxpKx\nBMQwToXSZK4mWHN4IvpAe5Gk2fJFcrrp6rQMZJtlY9skW5PAvk25QEdWax21pXwOscGN/H5QDY19\njHGf8XiAk25DbYEijlqNAScreFlZsHVLEEllYoiNqwVT+dYW1I+B2f51F5aTUjDUyxpRj/quzBMp\n4n6rvqUn3AVZnBhJudoUW6ygGIZhGCeDJSCGcQoIvjb5mPCg71NvE3imJOT0p8zSFp9mXY1l3+O2\nW3pkgRHjfH3t+uel2yj1K0irrUr3Q5sxkBKg5nLaarWlPYKrTT4O27VtWMabDzsDYpwnTAXLMB4o\nHlwPDOO0aDkGHmC/FMMwDMOow1ZADMMwDMMwzj2Rk/HssBUQY/nYCohhGIZhGIZhGKeGrYAYhmEY\nhmGcc0RBTkAFS0wFyzgBLAExjAeKB/uTXlUbDz4/+OdYHvT+tRwDqi0vRdrXeeqcwLPQk6nWMB58\nIpzIgXHbgmUsH9uCdUL81m/9Fn/mz/wZ3v72t9Pv93nkkUf4kR/5ET7zmc+cddeMMyApGzUHgW2V\nkpZPu4gtybUqddeSPEGWPbfR3L+oY0Ksl9fVMjptUkHS6f8ayqnS9mM0UrRSX2o7BpIZnzYqjjVL\n/94fUfPGNpVIiKPy/iwqq6AOljjmk8dM87O1rz7DMIyzxVZATohvfOMbZFnGX/2rf5VHH32Uu3fv\n8q//9b/mx37sx/hX/+pf8TM/8zNn3UXjlBAmJm/VQfQkmDsbl2aZOnAfdyOvQgmohuk1LVoNcZKh\n6ivN+e6PQ6fuict4XX1BD4hhVGHOp6hyzJjvqCP9TMljZopVpnuTNKz+fh1FiTqecZBPNR7WRmmQ\n13S/BFca7cU4TMneMePFVGegCM1mhvdL0xhQAlGTvG7QId718RVJUNCJqeByV2eUnKBFy2drGG8m\n7BC6cX6wBOSE+MhHPsJHPvKRIz/76Ec/yjvf+U7++T//55aAPAQk749sYZCu5V7dNGt7+uaDQgrQ\nJv1LKxedMnGoD/Sn7uPMB3nT+kXwdMvE4X6dpw8To8P6HE6TS3id8Z8SKOIuTjp4WUXEETWniINj\n13Q8IRCiVhnyJZdywYNkaeL+DTyz4wF8+lm7oLgq6FcKNBaIdMrELxJ0QNSTNdo7PgaSw/jxcRMJ\ncZ/IJCn0RC0I8eCEk4DJs3VIaQAaCWiN67phGIZxelgCcor0+32uXr1Kp9M5664YJ4ovZ6jrtw29\n8dWB14fQRZCF/ZsE+pEmt/AU5HlZqW9PHKJZS+fzlHiwoH/pZz6df2hIAKLmpcu2oz6ZSglBE23L\nteV+3MebnhmkFbRx3Od0x5SWiU79OROloIg7ND2LZaNEVEc82OdgDGNJnNAhdHt1jJPAEpATZmdn\nh/F4zO3bt/mVX/kVnnvuOf7xP/7HZ90t4wRpChTPmrTScbr9S47cLUu2cDNvXx+8GbYPtH9mZ3Wt\nbZ/Gg94/wzAM4zSwBOSE+amf+in+83/+zwCsra3xa7/2a3zwgx88414ZhmEYhvGmQk9IBetElLWM\nhx2TAmmBqjIcDlv9Oc4/+kf/iM9+9rP80i/9Et/7vd/Ln//zf57PfvazZ3AVhmEYhmEYhnH22ApI\nC774xS/ywz/8w63KPvvss7znPe+Z/v0P/+E/PP3vv/AX/gLvf//7+Wt/7a/x3HPPLb2fxoNBUtqJ\nLbYSnc22ENUIM4fPK8ssXZmobX1anrOo71/idM8TJA5VsB409CT2fhuGcY4wFSzj/GAJSAve+973\n8olPfKJV2UcffXThv3U6HX78x3+cf/gP/yFbW1tcvHixstynv/Xb9LOjspXvu/ZOnrj2rtZ9Ns6S\nQCSAuvIw+jEpUNXXoQq1PJQ8uWFotUqXaluFp0N52oVtafLSaHcAPfVuonCVFK+qExEnyT9C0ZbS\ntW+cWQWqpPh0Gs9wIhVcn4wdKo0ZhnHSfOXWN/ndW9868rNBcbKqc4bxZsMSkBY88sgjPPXUU0up\nazAYAODc4tnxD73zj/LW9atLac84SyKR8TTQh/v1jThZkpRsQHQipauN8ruJav+Mufpfl/zuIel3\nBaeditWkiYuG4KV7xHti2VT5dggOJ937SNZeT7vJ66Mu+ThMZm2G0jBOiyeuvWtuQvDlvds889VP\nnVGPSlRP6AyIra4ay8fOgJwQN2/enPvZ1tYWv/7rv873fd/3sbm5eQa9Ms4CJRAZERk9MMnHLEpe\n9m9MUyArZDi6tcmHqhJ0XNb3Rr+4lMi43DZW1y+PsGx5a8FJt1z5EI4bSQqCk5No1+GkV9a9OPmI\nGkqpZEs+DMMwjPOFrYCcEB/84Ad5/PHH+YEf+AGuX7/OCy+8wL/8l/+SW7dutd7OZRgPGkfdxReh\nLDcodq2keZe9+pGSGoHasyjCshMAx7yreRXtt7UZhvFQoHoyqxW2AmKcAJaAnBAf+chH+Df/5t/w\n8Y9/nK2tLa5cucIP/uAP8nf/7t/l/e9//1l3zzDehJzEl+QZ+Lm0btLM9QzDMIzziSUgJ8RHP/pR\nPvrRj551NwzDMAzDeAgQInICWzJPok7DsATEMAzDMAzj3HNCh9BtpdU4AewQumEYhmEYhmEYp4at\ngBiG8SbhJM5r6AnVu4wmbVbSMIxZzIjQOD/YCohhGK2JWrRw3J6XrH2DrZbu6E0sN1FIPinacL3K\nsj9GI0XpHL+4XVWdessYhmEYxnnDEhDDeMgROjh6OLo0fSQoRfLlqJgRm7ien4TLeyQn6DglBBV1\np2Rh2bK0StRxaR45nxAkF/aTaDcSdVTWffxaJ3egODEDRMMwzikTGd6T+LOAL3zhCzjnKv986Utf\nOsWLN84bNoVmGA8pyeciQ/7/9u49OKry/uP45+wmhNyoEEhIEC2kRK1ydcJFRIsMtIBgsQmx443q\nwExHCQLTUuptWmxHLb9KHabjUDvhllE7oVp06tiigVhNwVJQJ04aFCVCQgnRQEJCQrLP74/NRlMS\n2JA95+zl/XIywz57cvZ73GSz332e5/vt6nNhySt/d29/R/Te/uj435j7G+bFy5L11ZvioGYqLpX/\njbklr2TFdT2uz9jbCdyoQ8Z0dDYk9MqyLH+iZUKfaHV/XP//z0DXeX+CZ1/ndQC4VCtWrFBubm63\nsezs7F6OBkhAgJhjyf+G1uqlwZ5leWUZS0ZtFzmTPyHwz5o4t0Y4kBA4/7jt/k72xn/LqUf1J3tW\n120A6JGxqQpWEI0IZ8yYodtvvz30j42oxRIsIMZYVu/JR9cxfdpP4dYGRTce98J7M6LvcQHg4owx\namxsVHs7M7QIDgkIAABAxPPZ+HVhP/rRj/SNb3xDiYmJuuWWW7R///6QXhmiD0uwAAAA0GcJCQnK\ny8vTvHnzNHToUFVUVGj9+vWaMWOG3n33XU2YMMHtEBGmSECAGBMoK3uxZViIZpZY0gVEGeOzaQ9I\n7+ecNm2apk2b1nX71ltvVV5ensaNG6e1a9fq9ddfD308iAoswQJijFGbfOos89rD5kJjAqV0EQ4s\nxfnLJFsJ/gpg/Tybx4qX1wqcjz8BAEIrOztbt912m0pLS4PoG4VYxQwIEKOMzsnIksfEy7ICZV47\nKz3Bdf6Sv3Gd5QA6Z6usOFmKu6TSw/6Sy96uAgOWLFnWAEdKCgNwglF/i3PsP/5v/fv4gW5jLe1n\n+3yeyy+/XG1tbTpz5oxSUlL6FROiEwkIENOMfGqTDEtywod/lkLGOq8aWeC21xrg70ofVE+QQL8W\n/xl6eDR5rQR1mDa5V9EMQDi4fvgkXT98Urexz08f1f/te6ZP5zl8+LASExNJPtAr5t8BiOQjfHgu\n0qclINiZKv/5LPWUfHSdy/T/k1MALnOhE3pdXd15Y++//7527typOXPm2Hm1iHDMgABAOAl1bQBq\nDQAxIriSuZd23p4VFBQoKSlJ06ZNU3p6uj766CNt2rRJKSkpevLJJ22IBdGCBAQAAAB9tmjRIhUX\nF+uZZ57R6dOnlZ6erry8PD3++OMaPXq02+EhjJGAAAAARDxjTxneCyzRXb58uZYvX27DYyLasQcE\nAAAAgGOYAQGAiBRk4QAj9oEAMcH5PSDApWIGBADCiOmlQeT/HCUF2ZQw+L4u/DkAADiDGRAACCNG\nHTLyyaO4HjufGxkZ0yEFmVgYtavDdHT2Auk5ybAsS14NkDEd8qldlGUGIpGRPb+7vB4g9EhAACDs\nmM7u5IHEwQqMXmLXciOfaftad/We12RZllce4+lMgoJpcggAQN+RgABA2PLJZ1plySuj/jcLNOqQ\nMR3yWAkXSEIsWYqTz3hk1NavxwPgHGOMjA1VsC6+JBToOxIQAAhzwe/jCB1LFgsvAAC2IAEBAACI\neFTBQuSg7AkAAAAAxzADAgAxJrCm27JoEAJEDWNTJ3T2gMAGzIAAQIwxapNPbRfdsOpRgjxWvOhk\nCAAIJWZAACAmGfnUJhmPPIo/bzbkq9teeURpXiD8sQcEkYMEBABimk8+tcoy8fJYPXdX95fm9crI\n29mHhDckQPgxneW6Q39eINRYggUA6LVL+teP8L8PIfkAAPQPMyAAADakA5GOTeiIIMyAAAAAAHAM\nMyAAAAARj03oiBzMgAAAAABwDDMgAAAAEc7IJ2PDbIUd5wSYAQEAyBhfV4f0CxwlmhICAPqLGRAA\ngHxqkyWvpLjOFKN7ouHvMOATPQGAMGVkT8UqfuVhAxIQAIAk+budmw5ZipMlr/yVeS0Z+TobEPJO\nBADQfyQgAIBujNpl1CHLeDtnPVgDDoQ/qmAhcpCAAAB6YGTU7nYQAIAoRAICAAAQ4aiChUhCFSwA\nAAAAjmEGBAAAIOIZydgxW0HxCYQeMyAOWbp0qTwejxYsWOB2KABwUZa88ihBFp9TARHB2PgfEGr8\nZXHAv/71L23ZskUDBw6UZdHEC0A488hjxUuSLFmy5JWRV8b4K2MBANBfzIDYzBijwsJC3XvvvcrI\nyHA7HADohSWP4uW1BnQmHlbXuCVLlhUnj5UgOqED4cpn4xcQWiQgNtu2bZs++ugjPfHEEzJ2dCgF\ngBDwaIAsy9vr/ZaszqXgvI4BAPqHJVg2amxs1Jo1a/Tzn/+c2Q8AYY3loUBkM8bI2LAJnQ9PYQdm\nQGz0y1/+UsnJyVq5cqXboQAAAABhgRmQIBhj1NraGtSxAwcOlCRVVVXp2Wef1Ysvvqj4+Hg7wwMA\nADHPyJ4lksyAIPSYAQnCnj17lJSUFNRXVVWVJGnFihWaPn26Fi1a5HL0AAAA9mhtbdWaNWuUlZWl\npKQkTZ06Vbt27XI7LIQ5ZkCCcM0112jz5s1BHTt8+HC99dZbeuONN/TnP/9Zn332Wdd97e3tam5u\n1pEjRzRkyBClpqb2eI7XDu9VYtyAbmPjho3WhGHZl3oJAAAgBA7WfaIP6g53G2tpb3Mpmq/zydhS\nserC51yyZIl27NihlStXasyYMSoqKtK8efNUWlqq6dOn2xAPogEJSBAyMjJ0zz33BH18dXW1JOn2\n228/776amhqNGjVKGzZsUGFhYY/ff+voKRqRMvTSgg0DB+s+iblkiWuODdF8zcb4Ojeif7UZ/UDd\nIU0cNsa9oFwQzc9xb7jmvpkwLPu87z3WdFIb398ZitAiyr59+/TSSy9p/fr1WrVqlSTp7rvv1nXX\nXaef/vSneuedd1yOEOGKJVg2mDVrll555ZVuXy+//LKGDRum3NxcvfLKK7r11lvdDtM2//vJUCy4\n+DV7o66jNM9zdPGpTT7T0a3r8cG6Q90PsqJ/LXg0P8e94Zqjg79nuc+Gr95/70tKShQXF6dly5Z1\njSUkJOj+++9XeXm5jh075sSlIwJF1zuiMDFy5EiNHDnyvPEVK1YoIyNDCxcudCEquMHqTDwCJU6N\n8cqIjtIIT0btMqZDHiteVufnU4E3Hz5zTjQkA/B1Bw4cUE5OjlJSUrqN5+bmSpIOHjyoESNGuBEa\nwhwJiIOosx8r/MtYPIqTZXWfZLQsS5biZUycfAqushrgLCOfaZPkkYyRMSTMQEQwxv9lx3l7UVtb\nq8zMzPPGA2M1NTWhjwdRgQTEQZ9++qnbIcABlrzyWBf+1bIsSzIe8YkywpdP/k2tJB8AetbS0qKE\nhITzxgMtCVpaWpwOCRGCBCQMnWhucDuEfmlpb9OxppNuh+Gor1+zf8mV96LfE+lLWmL9eY4FsXa9\nEtccK0J9zW7+3W5ubpYkHWuqs6UK1onmU73el5iY2GOftLNnz3bdD/TEMsaO+TpcitraWv3whz/U\nnj173A4FAAD0wc0336wXXnihxyVJdnr++ee1dOlS2x+nqqpKY8Z0r4o3e/Zs1dTUqKKiotv4m2++\nqdmzZ+vVV1/V/PnzbY8NkYcZkDCSmZmpF154QbW1tW6HAgAA+iAzM9Px5EOSvv/970uSrr76aiUl\nJdnyGKmpqeclH5I0ceJE7d69W42Njd16m+3du1eSNGHCBFviQeRjBgQAAAB9tm/fPk2dOlW/+c1v\ntHr1akn+zujXXXedhg0bpnfffdflCBGumAEBAABAn02ePFn5+flau3atTpw4oezsbG3ZskXV1dUq\nKipyOzyEMWZAAAAAcElaW1v16KOPavv27fryyy81fvx4rVu3TrNnz3Y7NIQxEhAAAAAAjvFc/BAA\nAAAACA0SENimrKxMCxcu1BVXXKHExERlZGRo1qxZev31190OzTZvvvmm7rvvPuXk5Cg5OVnZ2dla\nunSpjh8/7nZotjl+/Lh+9rOfaebMmUpNTZXH44maUtKtra1as2aNsrKylJSUpKlTp2rXrl1uh2Wr\nM2fO6PHHH9f3vvc9DRkyRB6PR1u2bHE7LNu89957evDBB3XttdcqJSVFV155pQoKCnTo0CG3Q7NN\nRUWF8vPzlZ2dreTkZKWlpemGG25QcXGx26E55le/+pU8Ho/Gjh3rdihATGITOmxz6NAhxcXF6cc/\n/rGGDx+uL774Qtu3b9f8+fO1bds23XnnnW6HGHJr1qxRQ0OD8vPzNWbMGH3yySfauHGjXnvtNR08\neFAZGRluhxhylZWVevrpp5WTk6Nx48apvLzc3+k9CixZskQ7duzQypUrNWbMGBUVFWnevHkqLS3V\n9OnT3Q7PFnV1dVq3bp2uvPJKTZgwQbt3746a57MnTz31lMrLy5Wfn69x48aptrZWGzdu1KRJk/TP\nf/5T1157rdshhlx1dbWampq0ZMkSZWVlqbm5WSUlJbr77rv12Wef6eGHH3Y7RFsdPXpUv/71r5Wc\nnBzVP9tAOGMPCBzV0tKi0aNHKycnJ2o+Jf+6f/zjH7rxxhu7jb399tu6+eab9fDDD2vdunUuRWaf\npqYmtbe367LLLlNJSYkWL16s3bt366abbnI7tH4JlJdcv369Vq1aJemr8pLp6el65513XI7QHm1t\nbWpoaFB6err279+v3Nxcbd68Wffcc4/bodmivLxcubm5iov76vO4jz/+WGPHjlVeXp62bdvmYnTO\n8fl8uv766/XFF1/oyJEjbodjqzvuuEP19fVqb2/XyZMn9eGHH7odEhBzWIIFRyUmJmro0KGKj493\nOxRb/G/yIUkzZszQkCFDVFlZ6UJE9ktJSdFll13mdhghV1JSori4OC1btqxrLCEhQffff7/Ky8t1\n7NgxF6Ozz4ABA5Seni5JioXPp6ZNm9Yt+ZCkb33rW/r2t78dtb+zPfF4PLr88suj9rU5oKysTDt2\n7NCGDRtkjGEGBHAJS7Bgu9OnT6utrU0nT57U1q1bVVVVpaefftrtsBzT1NSkxsZGDR061O1Q0AcH\nDhxQTk6OUlJSuo3n5uZKkg4ePKgRI0a4ERpsZozRf//736jfH9Dc3Kzm5madOnVKO3fu1BtvvKGN\nGze6HZZtOjo6tHz5ci1dujQql9YBkYQEBLZbvHix/va3v0mSkpOT9ac//Ulz5851OSrnbNiwQefO\nnVNBQYHboaAPamtrlZmZed54YKympsbpkOCQ4uJi1dTU6IknnnA7FFutWrVKmzZtkiTFxcXp2Wef\n7TbjF22ee+45VVdX66233nI7FCDmkYAgKMYYtba2BnXswIEDu91+6qmn9JOf/ETV1dV67rnndMcd\nd2jnzp1h36SoP9ccUFZWpl/84hcqKCjQd77znRBGZ49QXHO0aGlpUUJCwnnjgetuaWlxOiQ4oLKy\nUg888IBuuOEG3XvvvW6HY6uVK1dq8eLFqqmpUXFxsR588EElJiZG5XXX19frscce02OPPaa0tDS3\nwwFiHgkIgrJnzx7dcsstQR1bWVmpnJycrtvjx4/v+vddd92lSZMm6YEHHlBVVVXI4wyl/lxzYGzR\nokUaN26cnn/+eTtCDLn+XnM0SUxM7DEZO3v2bNf9iC7Hjx/X/PnzNXjwYJWUlET9/oCrrrpKV111\nlST/a/N3v/tdPfTQQ1q8eHHU/Xw/8sgjGjp0qJYvX+52KABEAoIgXXPNNdq8eXNQxw4fPrzX++Lj\n47VgwQI9+eSTamhoCOvNy/255s8//1xz5szR4MGD9de//lXJyck2RBh6oXqeo0FmZmaPy6xqa2sl\nSVlZWU6HBBudOnVKc+fO1enTp/X2229H/c93T37wgx/o73//u/7zn/9owoQJbocTMocOHdIf/vAH\nbdiwQUePHu0aP3v2rNra2nTkyBENGjRIgwcPdjFKILaQgCAoGRkZISvDGVi64vGEdxG2S73m+vp6\nzZkzR+fOnVNpaWlE9f4I5fMc6SZOnKjdu3ersbFRqampXeN79+6VpKh6gxbrzp49qwULFujjjz/W\nrl27dPXVV7sdkisi5bW5r44dOyafz6fCwkIVFhaed/+oUaP00EMP6be//a0L0QGxiQQEtjlx4kRX\nOc+AhoYG7dixQ2PHjtWgQYNcisw+Z86c0bx581RbW6vS0lJlZ2e7HRIuUV5entavX69NmzZp9erV\nkvx9QIqKijR16lQqYEWJjo4OFRQUaO/evfrLX/6iKVOmuB2S7erq6jRs2LBuY+fOndPWrVuVlpYW\ndRWixo4dq5dffrnbkjpjjB555BE1NTXpd7/7Ha/VgMNIQGCbuXPnauTIkZo8ebLS09NVXV2toqIi\n1dXVBb3MJ9Lceeedeu+993TfffepoqJCFRUVXfelpqbqtttuczE6+wSqBQWud+vWrSorK5PkX3sd\niSZPnqz8/HytXbtWJ06cUHZ2trZs2dL1cxzNNm7cqIaGhq4laDt37lR1dbUkqbCwMKo+PFi9erVe\nffVVLViwQCdPntT27du73X/XXXe5FJl9li1bpsbGRt10003KysrS8ePHVVxcrKqqKhUVFcnr9bod\nYkilpaX1+Nr7zDPPSJIWLlzodEhAzKMTOmzz+9//Xi+++KIqKyvV0NCgtLQ03XjjjVq7dq0mTZrk\ndni2GDVqlKqrq3ts4PbNb35Thw8fdiEq+3k8HlmW1dXYK3D9lmWpo6PD5eguXWtrqx599FFt375d\nX375pcaPH69169aFfQW3/ho1alRXN+zAp8aB5/bTTz/VFVdc4WZ4ITVz5kyVlZX1+Dsb6T+/vXnp\npZf0xz/+UR9++KHq6+s1aNAgTZkyRatWrdKsWbPcDs8xM2fOVH19vT744AO3QwFiDgkIAAAAAMdE\n104zAAAAAGGNBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiGBAQA\nAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiG\nBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAA\nADiGBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiGBAQAAACAY0hA\nAAAAADiGBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiGBAQAAACAY0hAAAAAADiGBAQAAACA\nY0hAAAAAADjm/wESHLazuUUQtwAAAABJRU5ErkJggg==\n",
       "prompt_number": 2,
       "text": [
        "<IPython.core.display.Image at 0x104350290>"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%load /Users/james/python/cubehelix/test.py"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import numpy as np\n",
      "import matplotlib.pyplot as plt\n",
      "import cubehelix \n",
      "# set up some simple data to plot\n",
      "x = np.random.randn(10000)\n",
      "y = np.random.randn(10000)\n",
      "cx1 = cubehelix.cmap(startHue=240,endHue=-300,minSat=1,maxSat=2.5,minLight=.3,maxLight=.8,gamma=.9)\n",
      "plt.hexbin(x,y,gridsize=50,cmap=cx1)\n",
      "plt.colorbar()\n",
      "#plt.savefig('rainbow.png')\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 4,
       "text": [
        "<matplotlib.colorbar.Colorbar instance at 0x106aec908>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAVYAAAD7CAYAAAAxWrwHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x104358d90>"
       ]
      }
     ],
     "prompt_number": 4
    }
   ],
   "metadata": {}
  }
 ]
}

==> plot/Palette/cubehelix-master/setup.py <==
#!/usr/bin/env python
# encoding: utf-8

import os
from setuptools import setup


def read(fname):
    return open(os.path.join(os.path.dirname(__file__), fname)).read()


setup(
    name="cubehelix",
    version="0.1.0",
    author="James Davenport",
    # author_email="",
    description="Cubehelix colormaps for matplotlib",
    long_description=read('README.md'),
    # license="BSD",
    py_modules=['cubehelix'],
    classifiers=[
        "Development Status :: 3 - Alpha",
        "Topic :: Scientific/Engineering :: Visualization",
        # "License :: OSI Approved :: BSD License",
        ]
)


==> plot/Palette/cubehelix-master/test.py <==
import numpy as np
import matplotlib.pyplot as plt
import cubehelix 
# set up some simple data to plot
x = np.random.randn(10000)
y = np.random.randn(10000)
cx1 = cubehelix.cmap(startHue=240,endHue=-300,minSat=1,maxSat=2.5,minLight=.3,maxLight=.8,gamma=.9)
plt.hexbin(x,y,gridsize=50,cmap=cx1)
plt.colorbar()
#plt.savefig('rainbow.png')

